Three Hypervelocity White Dwarfs in Gaia DR2: Evidence for Dynamically Driven Double-Degenerate Double-Detonation Type Ia Supernovae

Double detonations in double white dwarf (WD) binaries undergoing unstable mass transfer have emerged in recent years as one of the most promising Type Ia supernova (SN Ia) progenitor scenarios. One potential outcome of this "dynamically driven double-degenerate double-detonation" (D^6) scenario is that the companion WD survives the explosion and is flung away with a velocity equal to its > 1000 km/s pre-SN orbital velocity. We perform a search for these hypervelocity runaway WDs using Gaia's second data release. In this paper, we discuss seven candidates followed up with ground-based instruments. Three sources are likely to be some of the fastest known stars in the Milky Way, with total Galactocentric velocities between 1000 and 3000 km/s, and are consistent with having previously been companion WDs in pre-SN Ia systems. However, although the radial velocity of one of the stars is > 1000 km/s, the radial velocities of the other two stars are puzzlingly consistent with 0. The combined five-parameter astrometric solutions from Gaia and radial velocities from follow-up spectra yield tentative 6D confirmation of the D^6 scenario. The past position of one of these stars places it within a faint, old SN remnant, further strengthening the interpretation of these candidates as hypervelocity runaways from binary systems that underwent SNe Ia.

==> anc/D6-1-Gaia5805243926609660032-SALT-helio.dat <==
# D6-1-Gaia5805243926609660032-SALT-helio.dat (Shen et al. 2018)
# air wavelengths corrected to heliocentric frame
# wavelength (A)   flux (erg/cm2/s/A)  
       3923.9770  1.91180e-16
       3924.9471  1.87915e-16
       3925.9171  1.74296e-16
       3926.8871  1.73665e-16
       3927.8569  1.74574e-16
       3928.8269  1.60789e-16
       3929.7969  1.60960e-16
       3930.7669  1.73787e-16
       3931.7369  1.72258e-16
       3932.7069  1.68116e-16
       3933.6769  1.75741e-16
       3934.6467  1.81936e-16
       3935.6167  1.63117e-16
       3936.5867  1.51598e-16
       3937.5567  1.55259e-16
       3938.5268  1.59458e-16
       3939.4968  1.51393e-16
       3940.4665  1.29434e-16
       3941.4366  1.26063e-16
       3942.4066  1.21512e-16
       3943.3766  1.07740e-16
       3944.3466  1.04463e-16
       3945.3166  9.93061e-17
       3946.2866  1.05122e-16
       3947.2564  1.01283e-16
       3948.2264  8.18321e-17
       3949.1964  7.31310e-17
       3950.1664  7.80171e-17
       3951.1364  8.99568e-17
       3952.1065  1.01322e-16
       3953.0765  1.09855e-16
       3954.0462  1.05031e-16
       3955.0163  1.09415e-16
       3955.9863  1.19670e-16
       3956.9563  1.19225e-16
       3957.9263  1.30897e-16
       3958.8963  1.26942e-16
       3959.8661  1.35913e-16
       3960.8361  1.46775e-16
       3961.8061  1.54227e-16
       3962.7761  1.46115e-16
       3963.7461  1.43568e-16
       3964.7162  1.42969e-16
       3965.6862  1.44833e-16
       3966.6559  1.46150e-16
       3967.6259  1.41404e-16
       3968.5960  1.45611e-16
       3969.5660  1.53468e-16
       3970.5360  1.58770e-16
       3971.5060  1.60229e-16
       3972.4760  1.60311e-16
       3973.4458  1.53644e-16
       3974.4158  1.40514e-16
       3975.3858  1.39610e-16
       3976.3558  1.32892e-16
       3977.3258  1.17924e-16
       3978.2959  1.17829e-16
       3979.2659  1.28545e-16
       3980.2356  1.01524e-16
       3981.2057  8.94858e-17
       3982.1757  1.00590e-16
       3983.1457  1.03658e-16
       3984.1157  9.43283e-17
       3985.0857  8.60929e-17
       3986.0555  9.00707e-17
       3987.0255  8.72499e-17
       3987.9955  9.88822e-17
       3988.9655  1.08133e-16
       3989.9355  1.18290e-16
       3990.9055  1.32541e-16
       3991.8756  1.46741e-16
       3992.8453  1.43041e-16
       3993.8153  1.48435e-16
       3994.7854  1.67041e-16
       3995.7554  1.74215e-16
       3996.7254  1.71533e-16
       3997.6954  1.60352e-16
       3998.6654  1.55769e-16
       3999.6352  1.60284e-16
       4000.6052  1.45330e-16
       4001.5752  1.38089e-16
       4002.5452  1.45254e-16
       4003.5152  1.53435e-16
       4004.4852  1.50015e-16
       4005.4550  1.52226e-16
       4006.4250  1.65636e-16
       4007.3950  1.71665e-16
       4008.3651  1.75446e-16
       4009.3351  1.72401e-16
       4010.3051  1.66088e-16
       4011.2751  1.60465e-16
       4012.2449  1.75074e-16
       4013.2149  1.64717e-16
       4014.1849  1.63155e-16
       4015.1549  1.59728e-16
       4016.1249  1.75617e-16
       4017.0949  1.73791e-16
       4018.0649  1.77872e-16
       4019.0347  1.75524e-16
       4020.0047  1.74485e-16
       4020.9747  1.79482e-16
       4021.9448  1.71931e-16
       4022.9148  1.65399e-16
       4023.8848  1.77263e-16
       4024.8548  1.76982e-16
       4025.8246  1.78775e-16
       4026.7946  1.86578e-16
       4027.7646  1.91030e-16
       4028.7346  1.85412e-16
       4029.7046  1.79356e-16
       4030.6746  1.83015e-16
       4031.6444  1.83270e-16
       4032.6144  1.91056e-16
       4033.5844  1.91458e-16
       4034.5544  1.85094e-16
       4035.5245  1.94835e-16
       4036.4945  1.97475e-16
       4037.4645  1.82666e-16
       4038.4343  1.70341e-16
       4039.4043  1.74202e-16
       4040.3743  1.70225e-16
       4041.3443  1.78660e-16
       4042.3143  1.76728e-16
       4043.2843  1.60158e-16
       4044.2543  1.58369e-16
       4045.2241  1.61437e-16
       4046.1941  1.56756e-16
       4047.1641  1.67045e-16
       4048.1341  1.72468e-16
       4049.1042  1.50598e-16
       4050.0742  1.56205e-16
       4051.0439  1.67024e-16
       4052.0140  1.74138e-16
       4052.9840  1.86242e-16
       4053.9540  1.83749e-16
       4054.9240  1.75998e-16
       4055.8940  1.83705e-16
       4056.8640  1.99510e-16
       4057.8338  1.91425e-16
       4058.8038  1.85261e-16
       4059.7738  1.83807e-16
       4060.7438  1.88054e-16
       4061.7139  1.82896e-16
       4062.6839  1.84605e-16
       4063.6539  1.89384e-16
       4064.6236  1.81981e-16
       4065.5937  1.82638e-16
       4066.5637  1.82834e-16
       4067.5337  1.83845e-16
       4068.5037  1.81904e-16
       4069.4737  1.76350e-16
       4070.4437  1.70688e-16
       4071.4135  1.62573e-16
       4072.3835  1.58034e-16
       4073.3535  1.54753e-16
       4074.3235  1.58978e-16
       4075.2936  1.54140e-16
       4076.2636  1.59323e-16
       4077.2333  1.62063e-16
       4078.2033  1.61009e-16
       4079.1734  1.58048e-16
       4080.1434  1.60251e-16
       4081.1134  1.62322e-16
       4082.0834  1.57211e-16
       4083.0534  1.51896e-16
       4084.0232  1.54431e-16
       4084.9932  1.64545e-16
       4085.9632  1.62064e-16
       4086.9332  1.50110e-16
       4087.9032  1.50322e-16
       4088.8733  1.50913e-16
       4089.8433  1.45154e-16
       4090.8130  1.48267e-16
       4091.7831  1.54459e-16
       4092.7531  1.52007e-16
       4093.7231  1.54755e-16
       4094.6931  1.55302e-16
       4095.6631  1.46565e-16
       4096.6329  1.42362e-16
       4097.6031  1.44771e-16
       4098.5729  1.56988e-16
       4099.5432  1.67612e-16
       4100.5129  1.65112e-16
       4101.4827  1.62190e-16
       4102.4530  1.60919e-16
       4103.4227  1.65220e-16
       4104.3930  1.76864e-16
       4105.3628  1.81088e-16
       4106.3325  1.88450e-16
       4107.3028  1.92098e-16
       4108.2726  1.93248e-16
       4109.2428  1.91297e-16
       4110.2126  1.88453e-16
       4111.1828  1.85109e-16
       4112.1526  1.85997e-16
       4113.1224  1.80661e-16
       4114.0926  1.76188e-16
       4115.0624  1.77806e-16
       4116.0327  1.80694e-16
       4117.0024  1.82465e-16
       4117.9727  1.83877e-16
       4118.9425  1.86624e-16
       4119.9122  1.90530e-16
       4120.8825  1.97398e-16
       4121.8523  1.97846e-16
       4122.8225  1.94641e-16
       4123.7923  1.98468e-16
       4124.7625  1.91921e-16
       4125.7323  1.86876e-16
       4126.7021  1.86841e-16
       4127.6723  1.87867e-16
       4128.6421  1.85988e-16
       4129.6124  1.83616e-16
       4130.5821  1.89297e-16
       4131.5524  1.97640e-16
       4132.5222  1.96305e-16
       4133.4919  2.06175e-16
       4134.4622  2.07723e-16
       4135.4320  1.98854e-16
       4136.4022  1.97397e-16
       4137.3720  2.00719e-16
       4138.3422  1.94971e-16
       4139.3120  1.82461e-16
       4140.2818  1.83438e-16
       4141.2520  1.92244e-16
       4142.2218  1.91794e-16
       4143.1921  1.85502e-16
       4144.1618  1.78987e-16
       4145.1321  1.76224e-16
       4146.1019  1.67834e-16
       4147.0716  1.63589e-16
       4148.0419  1.70602e-16
       4149.0117  1.68013e-16
       4149.9819  1.68130e-16
       4150.9517  1.77048e-16
       4151.9215  1.86976e-16
       4152.8917  1.96105e-16
       4153.8615  2.00658e-16
       4154.8317  1.98258e-16
       4155.8015  1.95066e-16
       4156.7718  1.94056e-16
       4157.7415  1.95408e-16
       4158.7113  1.94509e-16
       4159.6816  1.93002e-16
       4160.6513  1.92888e-16
       4161.6216  1.89391e-16
       4162.5914  1.83042e-16
       4163.5616  1.75697e-16
       4164.5314  1.76336e-16
       4165.5012  1.78521e-16
       4166.4714  1.77823e-16
       4167.4412  1.78206e-16
       4168.4114  1.77109e-16
       4169.3812  1.79530e-16
       4170.3515  1.76857e-16
       4171.3212  1.76219e-16
       4172.2910  1.72418e-16
       4173.2613  1.63307e-16
       4174.2310  1.66892e-16
       4175.2013  1.71808e-16
       4176.1711  1.71159e-16
       4177.1413  1.70330e-16
       4178.1111  1.75396e-16
       4179.0809  1.82345e-16
       4180.0511  1.84279e-16
       4181.0209  1.77648e-16
       4181.9911  1.70225e-16
       4182.9609  1.75435e-16
       4183.9312  1.74617e-16
       4184.9009  1.67262e-16
       4185.8707  1.62667e-16
       4186.8410  1.61044e-16
       4187.8107  1.59687e-16
       4188.7810  1.63200e-16
       4189.7508  1.72564e-16
       4190.7210  1.76355e-16
       4191.6908  1.71764e-16
       4192.6606  1.69786e-16
       4193.6308  1.69982e-16
       4194.6006  1.76313e-16
       4195.5708  1.80002e-16
       4196.5406  1.77195e-16
       4197.5104  1.77151e-16
       4198.4806  1.80600e-16
       4199.4504  1.82542e-16
       4200.4207  1.80752e-16
       4201.3904  1.78679e-16
       4202.3607  1.78001e-16
       4203.3305  1.73891e-16
       4204.3002  1.73934e-16
       4205.2705  1.74756e-16
       4206.2403  1.77563e-16
       4207.2105  1.80838e-16
       4208.1803  1.81093e-16
       4209.1505  1.83122e-16
       4210.1203  1.84783e-16
       4211.0901  1.87527e-16
       4212.0603  1.94937e-16
       4213.0301  1.86395e-16
       4214.0004  1.77901e-16
       4214.9701  1.81984e-16
       4215.9404  1.76782e-16
       4216.9102  1.71945e-16
       4217.8799  1.77140e-16
       4218.8502  1.75193e-16
       4219.8200  1.71137e-16
       4220.7902  1.74691e-16
       4221.7600  1.73044e-16
       4222.7303  1.72419e-16
       4223.7000  1.74584e-16
       4224.6698  1.70159e-16
       4225.6400  1.65109e-16
       4226.6098  1.61799e-16
       4227.5801  1.59916e-16
       4228.5498  1.57916e-16
       4229.5201  1.54783e-16
       4230.4899  1.46862e-16
       4231.4596  1.40350e-16
       4232.4299  1.44353e-16
       4233.3997  1.50401e-16
       4234.3699  1.54515e-16
       4235.3397  1.62710e-16
       4236.3100  1.60388e-16
       4237.2797  1.60057e-16
       4238.2495  1.56322e-16
       4239.2197  1.48531e-16
       4240.1895  1.44946e-16
       4241.1598  1.47890e-16
       4242.1295  1.40337e-16
       4243.0993  1.35985e-16
       4244.0696  1.47800e-16
       4245.0393  1.49863e-16
       4246.0096  1.51457e-16
       4246.9794  1.57303e-16
       4247.9496  1.59556e-16
       4248.9194  1.68621e-16
       4249.8892  1.77939e-16
       4250.8594  1.78708e-16
       4251.8292  1.80758e-16
       4252.7995  1.81609e-16
       4253.7692  1.81337e-16
       4254.7395  1.79190e-16
       4255.7092  1.81507e-16
       4256.6790  1.79920e-16
       4257.6493  1.75448e-16
       4258.6190  1.80470e-16
       4259.5893  1.83281e-16
       4260.5591  1.78844e-16
       4261.5293  1.83502e-16
       4262.4991  1.87213e-16
       4263.4689  1.88857e-16
       4264.4391  1.89922e-16
       4265.4089  1.86957e-16
       4266.3792  1.87154e-16
       4267.3489  1.87239e-16
       4268.3192  1.85182e-16
       4269.2890  1.81875e-16
       4270.2587  1.85904e-16
       4271.2290  1.91519e-16
       4272.1987  1.85817e-16
       4273.1690  1.88512e-16
       4274.1388  1.89587e-16
       4275.1090  1.89938e-16
       4276.0788  1.87736e-16
       4277.0486  1.85400e-16
       4278.0188  1.79998e-16
       4278.9886  1.80682e-16
       4279.9589  1.85754e-16
       4280.9286  1.80495e-16
       4281.8989  1.78194e-16
       4282.8687  1.82250e-16
       4283.8384  1.82854e-16
       4284.8087  1.76869e-16
       4285.7784  1.73971e-16
       4286.7487  1.78658e-16
       4287.7185  1.76794e-16
       4288.6882  1.75345e-16
       4289.6585  1.75378e-16
       4290.6283  1.77127e-16
       4291.5985  1.85101e-16
       4292.5683  1.86295e-16
       4293.5386  1.81432e-16
       4294.5083  1.80615e-16
       4295.4781  1.86524e-16
       4296.4484  1.91169e-16
       4297.4181  1.88738e-16
       4298.3884  1.86233e-16
       4299.3582  1.85890e-16
       4300.3284  1.82644e-16
       4301.2982  1.81573e-16
       4302.2679  1.79810e-16
       4303.2382  1.78607e-16
       4304.2080  1.80321e-16
       4305.1782  1.77653e-16
       4306.1480  1.74987e-16
       4307.1183  1.71134e-16
       4308.0880  1.69126e-16
       4309.0578  1.70778e-16
       4310.0281  1.79439e-16
       4310.9978  1.79521e-16
       4311.9681  1.74140e-16
       4312.9379  1.77806e-16
       4313.9081  1.81911e-16
       4314.8779  1.76880e-16
       4315.8477  1.71816e-16
       4316.8179  1.70133e-16
       4317.7877  1.73509e-16
       4318.7579  1.74312e-16
       4319.7277  1.74932e-16
       4320.6980  1.72861e-16
       4321.6677  1.66457e-16
       4322.6375  1.68396e-16
       4323.6078  1.69818e-16
       4324.5775  1.75283e-16
       4325.5478  1.75611e-16
       4326.5176  1.72912e-16
       4327.4878  1.72733e-16
       4328.4576  1.74590e-16
       4329.4274  1.77153e-16
       4330.3976  1.80447e-16
       4331.3674  1.82969e-16
       4332.3376  1.82069e-16
       4333.3074  1.81801e-16
       4334.2772  1.78725e-16
       4335.2474  1.74453e-16
       4336.2172  1.76641e-16
       4337.1875  1.84573e-16
       4338.1572  1.85675e-16
       4339.1275  1.82640e-16
       4340.0973  1.79534e-16
       4341.0670  1.80286e-16
       4342.0373  1.84183e-16
       4343.0071  1.83021e-16
       4343.9773  1.79572e-16
       4344.9471  1.79536e-16
       4345.9173  1.82590e-16
       4346.8871  1.85926e-16
       4347.8569  1.88286e-16
       4348.8271  1.84915e-16
       4349.7969  1.87570e-16
       4350.7672  1.87443e-16
       4351.7369  1.88618e-16
       4352.7072  1.87634e-16
       4353.6770  1.80293e-16
       4354.6467  1.78382e-16
       4355.6170  1.78130e-16
       4356.5868  1.74458e-16
       4357.5570  1.66298e-16
       4358.5268  1.67216e-16
       4359.4970  1.66819e-16
       4360.4668  1.59825e-16
       4361.4366  1.59009e-16
       4362.4068  1.61498e-16
       4363.3766  1.64644e-16
       4364.3469  1.63305e-16
       4365.3166  1.66064e-16
       4366.2869  1.66227e-16
       4367.2567  1.66226e-16
       4368.2264  1.61384e-16
       4369.1967  1.59344e-16
       4370.1665  1.58931e-16
       4371.1367  1.55098e-16
       4372.1065  1.48126e-16
       4373.0767  1.48912e-16
       4374.0465  1.55130e-16
       4375.0163  1.58312e-16
       4375.9865  1.60023e-16
       4376.9563  1.67184e-16
       4377.9266  1.77698e-16
       4378.8963  1.80118e-16
       4379.8661  1.72178e-16
       4380.8364  1.66074e-16
       4381.8061  1.67286e-16
       4382.7764  1.67643e-16
       4383.7462  1.68000e-16
       4384.7164  1.68357e-16
       4385.6862  1.68714e-16
       4386.6560  1.67568e-16
       4387.6262  1.57091e-16
       4388.5960  1.57600e-16
       4389.5662  1.52280e-16
       4390.5360  1.56492e-16
       4391.5063  1.59320e-16
       4392.4760  1.57496e-16
       4393.4458  1.67011e-16
       4394.4161  1.71797e-16
       4395.3858  1.75164e-16
       4396.3561  1.79743e-16
       4397.3259  1.76700e-16
       4398.2961  1.76773e-16
       4399.2659  1.73375e-16
       4400.2357  1.62723e-16
       4401.2059  1.67956e-16
       4402.1757  1.73396e-16
       4403.1459  1.71202e-16
       4404.1157  1.70380e-16
       4405.0860  1.70526e-16
       4406.0557  1.67910e-16
       4407.0255  1.70765e-16
       4407.9958  1.66008e-16
       4408.9655  1.66948e-16
       4409.9358  1.70170e-16
       4410.9056  1.73481e-16
       4411.8758  1.75234e-16
       4412.8456  1.70247e-16
       4413.8154  1.73307e-16
       4414.7856  1.73236e-16
       4415.7554  1.73955e-16
       4416.7256  1.78379e-16
       4417.6954  1.74592e-16
       4418.6657  1.71156e-16
       4419.6354  1.74778e-16
       4420.6052  1.77145e-16
       4421.5755  1.75492e-16
       4422.5452  1.78905e-16
       4423.5155  1.74002e-16
       4424.4853  1.72070e-16
       4425.4550  1.74707e-16
       4426.4253  1.80913e-16
       4427.3951  1.79497e-16
       4428.3653  1.78497e-16
       4429.3351  1.80731e-16
       4430.3054  1.80585e-16
       4431.2751  1.74686e-16
       4432.2449  1.74782e-16
       4433.2151  1.78194e-16
       4434.1849  1.79139e-16
       4435.1552  1.73091e-16
       4436.1249  1.77986e-16
       4437.0952  1.76761e-16
       4438.0650  1.74702e-16
       4439.0347  1.80354e-16
       4440.0050  1.78087e-16
       4440.9748  1.77551e-16
       4441.9450  1.74059e-16
       4442.9148  1.72099e-16
       4443.8851  1.71084e-16
       4444.8548  1.72643e-16
       4445.8246  1.72030e-16
       4446.7948  1.70877e-16
       4447.7646  1.72430e-16
       4448.7349  1.65751e-16
       4449.7046  1.62064e-16
       4450.6749  1.66379e-16
       4451.6447  1.66994e-16
       4452.6144  1.65636e-16
       4453.5847  1.65624e-16
       4454.5545  1.65256e-16
       4455.5247  1.68367e-16
       4456.4945  1.78094e-16
       4457.4648  1.78501e-16
       4458.4345  1.77826e-16
       4459.4043  1.75835e-16
       4460.3746  1.74273e-16
       4461.3443  1.79509e-16
       4462.3146  1.76859e-16
       4463.2843  1.72117e-16
       4464.2546  1.74838e-16
       4465.2244  1.86301e-16
       4466.1941  1.86867e-16
       4467.1644  1.84694e-16
       4468.1342  1.83806e-16
       4469.1044  1.78487e-16
       4470.0742  1.76074e-16
       4471.0440  1.72054e-16
       4472.0142  1.64644e-16
       4472.9840  1.57432e-16
       4473.9543  1.55859e-16
       4474.9240  1.52656e-16
       4475.8943  1.46512e-16
       4476.8641  1.42239e-16
       4477.8338  1.44601e-16
       4478.8041  1.43691e-16
       4479.7738  1.45816e-16
       4480.7441  1.40802e-16
       4481.7139  1.36051e-16
       4482.6841  1.34313e-16
       4483.6539  1.28172e-16
       4484.6237  1.26653e-16
       4485.5939  1.30261e-16
       4486.5637  1.35632e-16
       4487.5340  1.44591e-16
       4488.5037  1.48333e-16
       4489.4740  1.52912e-16
       4490.4438  1.55098e-16
       4491.4135  1.51241e-16
       4492.3838  1.49756e-16
       4493.3536  1.46848e-16
       4494.3238  1.39606e-16
       4495.2936  1.34627e-16
       4496.2638  1.29514e-16
       4497.2336  1.28623e-16
       4498.2034  1.24420e-16
       4499.1736  1.28275e-16
       4500.1434  1.36194e-16
       4501.1137  1.38768e-16
       4502.0834  1.43023e-16
       4503.0537  1.55193e-16
       4504.0235  1.61575e-16
       4504.9932  1.69259e-16
       4505.9635  1.64862e-16
       4506.9333  1.64133e-16
       4507.9035  1.63865e-16
       4508.8733  1.66351e-16
       4509.8435  1.70571e-16
       4510.8133  1.71225e-16
       4511.7831  1.70084e-16
       4512.7533  1.73348e-16
       4513.7231  1.75380e-16
       4514.6934  1.78350e-16
       4515.6631  1.78719e-16
       4516.6329  1.75990e-16
       4517.6032  1.76217e-16
       4518.5729  1.80945e-16
       4519.5432  1.81321e-16
       4520.5130  1.72681e-16
       4521.4832  1.74886e-16
       4522.4530  1.77091e-16
       4523.4228  1.79295e-16
       4524.3930  1.81500e-16
       4525.3628  1.83705e-16
       4526.3330  1.85910e-16
       4527.3028  1.82964e-16
       4528.2731  1.79429e-16
       4529.2428  1.75557e-16
       4530.2126  1.74748e-16
       4531.1829  1.70621e-16
       4532.1526  1.72024e-16
       4533.1229  1.79131e-16
       4534.0927  1.79001e-16
       4535.0629  1.74397e-16
       4536.0327  1.77114e-16
       4537.0025  1.82767e-16
       4537.9727  1.79384e-16
       4538.9425  1.77095e-16
       4539.9127  1.77036e-16
       4540.8825  1.74026e-16
       4541.8528  1.72351e-16
       4542.8225  1.66525e-16
       4543.7923  1.66151e-16
       4544.7626  1.62688e-16
       4545.7323  1.58810e-16
       4546.7026  1.58930e-16
       4547.6724  1.55648e-16
       4548.6426  1.56696e-16
       4549.6124  1.59980e-16
       4550.5822  1.62949e-16
       4551.5524  1.65876e-16
       4552.5222  1.65528e-16
       4553.4924  1.61277e-16
       4554.4622  1.63183e-16
       4555.4325  1.61699e-16
       4556.4022  1.67713e-16
       4557.3720  1.74180e-16
       4558.3423  1.74992e-16
       4559.3120  1.74235e-16
       4560.2823  1.72384e-16
       4561.2521  1.74946e-16
       4562.2218  1.75854e-16
       4563.1921  1.72792e-16
       4564.1619  1.68699e-16
       4565.1321  1.67544e-16
       4566.1019  1.63314e-16
       4567.0721  1.60663e-16
       4568.0419  1.59843e-16
       4569.0117  1.59377e-16
       4569.9819  1.57435e-16
       4570.9517  1.60325e-16
       4571.9220  1.62386e-16
       4572.8917  1.68387e-16
       4573.8620  1.70611e-16
       4574.8318  1.67629e-16
       4575.8015  1.66507e-16
       4576.7718  1.71066e-16
       4577.7416  1.73171e-16
       4578.7118  1.68685e-16
       4579.6816  1.65516e-16
       4580.6518  1.68688e-16
       4581.6216  1.73265e-16
       4582.5914  1.80625e-16
       4583.5616  1.77349e-16
       4584.5314  1.69699e-16
       4585.5017  1.68416e-16
       4586.4714  1.64813e-16
       4587.4417  1.64015e-16
       4588.4115  1.65798e-16
       4589.3812  1.63205e-16
       4590.3515  1.63615e-16
       4591.3213  1.67242e-16
       4592.2915  1.68637e-16
       4593.2613  1.66858e-16
       4594.2315  1.68657e-16
       4595.2013  1.70568e-16
       4596.1711  1.70671e-16
       4597.1413  1.64540e-16
       4598.1111  1.58085e-16
       4599.0814  1.53865e-16
       4600.0511  1.52855e-16
       4601.0214  1.58546e-16
       4601.9912  1.55443e-16
       4602.9609  1.55899e-16
       4603.9312  1.55129e-16
       4604.9010  1.55200e-16
       4605.8712  1.58205e-16
       4606.8410  1.61905e-16
       4607.8108  1.57821e-16
       4608.7810  1.59229e-16
       4609.7508  1.58164e-16
       4610.7210  1.54012e-16
       4611.6908  1.55240e-16
       4612.6611  1.56349e-16
       4613.6308  1.55399e-16
       4614.6006  1.59980e-16
       4615.5709  1.58936e-16
       4616.5406  1.55870e-16
       4617.5109  1.55871e-16
       4618.4807  1.56091e-16
       4619.4509  1.56942e-16
       4620.4207  1.58501e-16
       4621.3905  1.62714e-16
       4622.3607  1.64464e-16
       4623.3305  1.67138e-16
       4624.3007  1.66079e-16
       4625.2705  1.62707e-16
       4626.2408  1.64245e-16
       4627.2105  1.63999e-16
       4628.1803  1.67058e-16
       4629.1506  1.66230e-16
       4630.1203  1.63569e-16
       4631.0906  1.62514e-16
       4632.0604  1.62428e-16
       4633.0306  1.62956e-16
       4634.0004  1.59700e-16
       4634.9702  1.55292e-16
       4635.9404  1.57597e-16
       4636.9102  1.61053e-16
       4637.8805  1.58214e-16
       4638.8502  1.55536e-16
       4639.8205  1.55562e-16
       4640.7902  1.57005e-16
       4641.7600  1.55549e-16
       4642.7303  1.56979e-16
       4643.7000  1.60128e-16
       4644.6703  1.58403e-16
       4645.6401  1.55949e-16
       4646.6103  1.52275e-16
       4647.5801  1.47795e-16
       4648.5499  1.49308e-16
       4649.5201  1.48742e-16
       4650.4899  1.45567e-16
       4651.4602  1.50205e-16
       4652.4299  1.53809e-16
       4653.3997  1.51009e-16
       4654.3700  1.50184e-16
       4655.3397  1.51742e-16
       4656.3100  1.49545e-16
       4657.2797  1.49548e-16
       4658.2500  1.50529e-16
       4659.2198  1.46044e-16
       4660.1895  1.43907e-16
       4661.1598  1.45118e-16
       4662.1296  1.47039e-16
       4663.0998  1.48984e-16
       4664.0696  1.47698e-16
       4665.0399  1.43720e-16
       4666.0096  1.41984e-16
       4666.9794  1.42179e-16
       4667.9497  1.39348e-16
       4668.9194  1.36953e-16
       4669.8897  1.39415e-16
       4670.8594  1.46435e-16
       4671.8297  1.45650e-16
       4672.7995  1.42517e-16
       4673.7692  1.42588e-16
       4674.7395  1.42503e-16
       4675.7093  1.36889e-16
       4676.6795  1.35466e-16
       4677.6493  1.34454e-16
       4678.6196  1.35816e-16
       4679.5893  1.39809e-16
       4680.5591  1.37290e-16
       4681.5294  1.38110e-16
       4682.4991  1.36730e-16
       4683.4694  1.31879e-16
       4684.4392  1.26939e-16
       4685.4094  1.26974e-16
       4686.3792  1.27932e-16
       4687.3489  1.29375e-16
       4688.3192  1.26266e-16
       4689.2890  1.21279e-16
       4690.2592  1.22471e-16
       4691.2290  1.26295e-16
       4692.1993  1.29849e-16
       4693.1690  1.28410e-16
       4694.1388  1.24861e-16
       4695.1091  1.24784e-16
       4696.0788  1.25478e-16
       4697.0491  1.25559e-16
       4698.0189  1.25833e-16
       4698.9886  1.23875e-16
       4699.9589  1.23075e-16
       4700.9287  1.27917e-16
       4701.8989  1.31085e-16
       4702.8687  1.32776e-16
       4703.8389  1.35212e-16
       4704.8087  1.35644e-16
       4705.7785  1.33716e-16
       4706.7487  1.35097e-16
       4707.7185  1.37940e-16
       4708.6888  1.37060e-16
       4709.6585  1.38284e-16
       4710.6288  1.41887e-16
       4711.5986  1.35523e-16
       4712.5683  1.34808e-16
       4713.5386  1.34483e-16
       4714.5084  1.32466e-16
       4715.4786  1.30418e-16
       4716.4484  1.27964e-16
       4717.4186  1.25167e-16
       4718.3884  1.28932e-16
       4719.3582  1.30079e-16
       4720.3284  1.30287e-16
       4721.2982  1.26539e-16
       4722.2685  1.28968e-16
       4723.2382  1.34511e-16
       4724.2085  1.37096e-16
       4725.1783  1.36652e-16
       4726.1480  1.36332e-16
       4727.1183  1.40208e-16
       4728.0881  1.40051e-16
       4729.0583  1.43446e-16
       4730.0281  1.42506e-16
       4730.9983  1.39371e-16
       4731.9681  1.39540e-16
       4732.9379  1.43879e-16
       4733.9081  1.44529e-16
       4734.8779  1.41770e-16
       4735.8482  1.44844e-16
       4736.8179  1.51420e-16
       4737.7882  1.52490e-16
       4738.7580  1.52799e-16
       4739.7277  1.54388e-16
       4740.6980  1.55344e-16
       4741.6678  1.56996e-16
       4742.6380  1.56514e-16
       4743.6078  1.55445e-16
       4744.5776  1.54577e-16
       4745.5478  1.53543e-16
       4746.5176  1.58624e-16
       4747.4878  1.62047e-16
       4748.4576  1.57072e-16
       4749.4279  1.52185e-16
       4750.3976  1.51013e-16
       4751.3674  1.45695e-16
       4752.3377  1.38078e-16
       4753.3074  1.37473e-16
       4754.2777  1.39201e-16
       4755.2475  1.36800e-16
       4756.2177  1.41142e-16
       4757.1875  1.43126e-16
       4758.1573  1.46567e-16
       4759.1275  1.48672e-16
       4760.0973  1.55373e-16
       4761.0675  1.54465e-16
       4762.0373  1.58745e-16
       4763.0076  1.59017e-16
       4763.9773  1.60938e-16
       4764.9471  1.56561e-16
       4765.9174  1.58330e-16
       4766.8871  1.60308e-16
       4767.8574  1.64254e-16
       4768.8272  1.65803e-16
       4769.7974  1.65122e-16
       4770.7672  1.60144e-16
       4771.7370  1.56328e-16
       4772.7072  1.60975e-16
       4773.6770  1.64247e-16
       4774.6472  1.63285e-16
       4775.6170  1.60418e-16
       4776.5873  1.61201e-16
       4777.5570  1.64090e-16
       4778.5268  1.57291e-16
       4779.4971  1.50231e-16
       4780.4668  1.49590e-16
       4781.4371  1.54836e-16
       4782.4069  1.53501e-16
       4783.3771  1.47287e-16
       4784.3469  1.46261e-16
       4785.3167  1.49012e-16
       4786.2869  1.46838e-16
       4787.2567  1.40555e-16
       4788.2269  1.38944e-16
       4789.1967  1.38554e-16
       4790.1665  1.35342e-16
       4791.1367  1.33529e-16
       4792.1065  1.32829e-16
       4793.0768  1.34966e-16
       4794.0465  1.33328e-16
       4795.0168  1.37263e-16
       4795.9866  1.46455e-16
       4796.9563  1.47849e-16
       4797.9266  1.50585e-16
       4798.8964  1.60613e-16
       4799.8666  1.57928e-16
       4800.8364  1.55536e-16
       4801.8066  1.54266e-16
       4802.7764  1.57933e-16
       4803.7462  1.58423e-16
       4804.7164  1.52390e-16
       4805.6862  1.54182e-16
       4806.6565  1.59484e-16
       4807.6262  1.62303e-16
       4808.5965  1.64399e-16
       4809.5663  1.64713e-16
       4810.5360  1.62008e-16
       4811.5063  1.62621e-16
       4812.4761  1.61673e-16
       4813.4463  1.61514e-16
       4814.4161  1.61378e-16
       4815.3863  1.59828e-16
       4816.3561  1.60164e-16
       4817.3259  1.53653e-16
       4818.2961  1.54086e-16
       4819.2659  1.58782e-16
       4820.2362  1.57768e-16
       4821.2059  1.54370e-16
       4822.1762  1.55268e-16
       4823.1460  1.58855e-16
       4824.1157  1.56878e-16
       4825.0860  1.54778e-16
       4826.0558  1.55937e-16
       4827.0260  1.55048e-16
       4827.9958  1.56969e-16
       4828.9661  1.60646e-16
       4829.9358  1.61329e-16
       4830.9056  1.60255e-16
       4831.8758  1.62996e-16
       4832.8456  1.63153e-16
       4833.8159  1.59548e-16
       4834.7856  1.60183e-16
       4835.7554  1.62689e-16
       4836.7257  1.60142e-16
       4837.6954  1.60722e-16
       4838.6657  1.61280e-16
       4839.6355  1.62842e-16
       4840.6057  1.61720e-16
       4841.5755  1.60444e-16
       4842.5453  1.61845e-16
       4843.5155  1.62650e-16
       4844.4853  1.63356e-16
       4845.4556  1.62239e-16
       4846.4253  1.60924e-16
       4847.3956  1.60558e-16
       4848.3653  1.58969e-16
       4849.3351  1.63573e-16
       4850.3054  1.67257e-16
       4851.2751  1.63594e-16
       4852.2454  1.61642e-16
       4853.2152  1.59383e-16
       4854.1854  1.61643e-16
       4855.1552  1.63092e-16
       4856.1250  1.56611e-16
       4857.0952  1.55589e-16
       4858.0650  1.56862e-16
       4859.0353  1.59166e-16
       4860.0050  1.58214e-16
       4860.9753  1.58305e-16
       4861.9451  1.57472e-16
       4862.9148  1.58230e-16
       4863.8851  1.60574e-16
       4864.8548  1.59070e-16
       4865.8251  1.61775e-16
       4866.7949  1.58402e-16
       4867.7651  1.57927e-16
       4868.7349  1.56458e-16
       4869.7047  1.58020e-16
       4870.6749  1.55665e-16
       4871.6447  1.55921e-16
       4872.6150  1.51697e-16
       4873.5847  1.52960e-16
       4874.5550  1.54971e-16
       4875.5248  1.52720e-16
       4876.4945  1.51469e-16
       4877.4648  1.51023e-16
       4878.4345  1.55550e-16
       4879.4048  1.61985e-16
       4880.3746  1.63044e-16
       4881.3443  1.63600e-16
       4882.3146  1.63588e-16
       4883.2844  1.61420e-16
       4884.2546  1.56434e-16
       4885.2244  1.59400e-16
       4886.1947  1.60573e-16
       4887.1644  1.59241e-16
       4888.1342  1.61406e-16
       4889.1045  1.62406e-16
       4890.0742  1.57727e-16
       4891.0445  1.49919e-16
       4892.0143  1.47510e-16
       4892.9845  1.48248e-16
       4893.9543  1.49133e-16
       4894.9240  1.46623e-16
       4895.8943  1.56182e-16
       4896.8641  1.58573e-16
       4897.8343  1.56593e-16
       4898.8041  1.56059e-16
       4899.7744  1.58249e-16
       4900.7441  1.58715e-16
       4901.7139  1.57312e-16
       4902.6842  1.57269e-16
       4903.6539  1.53963e-16
       4904.6242  1.51725e-16
       4905.5940  1.48386e-16
       4906.5642  1.49479e-16
       4907.5340  1.44270e-16
       4908.5038  1.46544e-16
       4909.4740  1.51243e-16
       4910.4438  1.54701e-16
       4911.4140  1.55426e-16
       4912.3838  1.54054e-16
       4913.3541  1.57496e-16
       4914.3238  1.66477e-16
       4915.2936  1.69461e-16
       4916.2639  1.61287e-16
       4917.2336  1.58070e-16
       4918.2039  1.61724e-16
       4919.1737  1.59556e-16
       4920.1439  1.56427e-16
       4921.1137  1.53334e-16
       4922.0835  1.55298e-16
       4923.0537  1.55223e-16
       4924.0235  1.53396e-16
       4924.9937  1.53962e-16
       4925.9635  1.54348e-16
       4926.9333  1.52877e-16
       4927.9035  1.52857e-16
       4928.8733  1.54982e-16
       4929.8436  1.52869e-16
       4930.8133  1.48998e-16
       4931.7836  1.52004e-16
       4932.7534  1.53209e-16
       4933.7231  1.58314e-16
       4934.6934  1.59423e-16
       4935.6632  1.54849e-16
       4936.6334  1.47680e-16
       4937.6032  1.43473e-16
       4938.5734  1.47008e-16
       4939.5432  1.48841e-16
       4940.5130  1.43537e-16
       4941.4832  1.41154e-16
       4942.4530  1.41092e-16
       4943.4233  1.40365e-16
       4944.3930  1.38397e-16
       4945.3633  1.40815e-16
       4946.3331  1.47396e-16
       4947.3028  1.49951e-16
       4948.2731  1.47782e-16
       4949.2429  1.53365e-16
       4950.2131  1.49238e-16
       4951.1829  1.48291e-16
       4952.1531  1.41164e-16
       4953.1229  1.39463e-16
       4954.0927  1.41350e-16
       4955.0629  1.40505e-16
       4956.0327  1.45049e-16
       4957.0030  1.49055e-16
       4957.9727  1.48824e-16
       4958.9430  1.48670e-16
       4959.9128  1.50259e-16
       4960.8825  1.47160e-16
       4961.8528  1.44682e-16
       4962.8226  1.48098e-16
       4963.7928  1.50541e-16
       4964.7626  1.49605e-16
       4965.7328  1.52726e-16
       4966.7026  1.50258e-16
       4967.6724  1.44652e-16
       4968.6426  1.48045e-16
       4969.6124  1.54662e-16
       4970.5827  1.48682e-16
       4971.5524  1.46875e-16
       4972.5222  1.50249e-16
       4973.4925  1.50354e-16
       4974.4622  1.49031e-16
       4975.4325  1.48744e-16
       4976.4023  1.50644e-16
       4977.3725  1.53175e-16
       4978.3423  1.46906e-16
       4979.3121  1.44009e-16
       4980.2823  1.43630e-16
       4981.2521  1.48167e-16
       4982.2223  1.52049e-16
       4983.1921  1.46795e-16
       4984.1624  1.42639e-16
       4985.1321  1.40451e-16
       4986.1019  1.36207e-16
       4987.0722  1.30777e-16
       4988.0419  1.32352e-16
       4989.0122  1.32494e-16
       4989.9820  1.30660e-16
       4990.9522  1.34426e-16
       4991.9220  1.35745e-16
       4992.8918  1.35796e-16
       4993.8620  1.40440e-16
       4994.8318  1.36514e-16
       4995.8020  1.39952e-16
       4996.7718  1.43989e-16
       4997.7421  1.44387e-16
       4998.7118  1.38413e-16
       4999.6816  1.30353e-16
       5000.6519  1.27956e-16
       5001.6216  1.27564e-16
       5002.5919  1.32501e-16
       5003.5617  1.37081e-16
       5004.5319  1.37528e-16
       5005.5017  1.36058e-16
       5006.4715  1.37348e-16
       5007.4417  1.41388e-16
       5008.4115  1.42430e-16
       5009.3817  1.42586e-16
       5010.3515  1.44474e-16
       5011.3218  1.43220e-16
       5012.2915  1.41509e-16
       5013.2613  1.45640e-16
       5014.2316  1.47191e-16
       5015.2013  1.46765e-16
       5016.1716  1.46082e-16
       5017.1414  1.48019e-16
       5018.1111  1.46082e-16
       5019.0814  1.39601e-16
       5020.0512  1.36588e-16
       5021.0214  1.39042e-16
       5021.9912  1.41580e-16
       5022.9615  1.35149e-16
       5023.9312  1.29616e-16
       5024.9010  1.34369e-16
       5025.8712  1.36815e-16
       5026.8410  1.39758e-16
       5027.8113  1.37621e-16
       5028.7810  1.32303e-16
       5029.7513  1.34942e-16
       5030.7211  1.37754e-16
       5031.6908  1.39549e-16
       5032.6611  1.33360e-16
       5033.6309  1.27859e-16
       5034.6011  1.24711e-16
       5035.5709  1.25119e-16
       5036.5412  1.19394e-16
       5037.5109  1.17625e-16
       5038.4807  1.16147e-16
       5039.4509  1.13857e-16
       5040.4207  1.16311e-16
       5041.3910  1.15143e-16
       5042.3607  1.18681e-16
       5043.3310  1.17646e-16
       5044.3008  1.20511e-16
       5045.2705  1.23436e-16
       5046.2408  1.30914e-16
       5047.2106  1.33995e-16
       5048.1808  1.33071e-16
       5049.1506  1.36011e-16
       5050.1209  1.37633e-16
       5051.0906  1.38927e-16
       5052.0604  1.39083e-16
       5053.0307  1.38851e-16
       5054.0004  1.33867e-16
       5054.9707  1.34894e-16
       5055.9404  1.34806e-16
       5056.9107  1.24455e-16
       5057.8805  1.17745e-16
       5058.8502  1.15695e-16
       5059.8205  1.11361e-16
       5060.7903  1.10530e-16
       5061.7605  1.10096e-16
       5062.7303  1.12642e-16
       5063.7001  1.17174e-16
       5064.6703  1.24383e-16
       5065.6401  1.27075e-16
       5066.6104  1.27086e-16
       5067.5801  1.29244e-16
       5068.5504  1.28023e-16
       5069.5202  1.25462e-16
       5070.4899  1.22484e-16
       5071.4602  1.19865e-16
       5072.4299  1.24819e-16
       5073.4002  1.25143e-16
       5074.3700  1.16280e-16
       5075.3402  1.15994e-16
       5076.3100  1.18861e-16
       5077.2798  1.18385e-16
       5078.2500  1.22792e-16
       5079.2198  1.29147e-16
       5080.1901  1.28543e-16
       5081.1598  1.26985e-16
       5082.1301  1.30800e-16
       5083.0999  1.28168e-16
       5084.0696  1.27819e-16
       5085.0399  1.36539e-16
       5086.0096  1.38810e-16
       5086.9799  1.35922e-16
       5087.9497  1.32432e-16
       5088.9199  1.26190e-16
       5089.8897  1.27547e-16
       5090.8595  1.28438e-16
       5091.8297  1.32989e-16
       5092.7995  1.32960e-16
       5093.7698  1.31757e-16
       5094.7395  1.36387e-16
       5095.7098  1.33667e-16
       5096.6796  1.28244e-16
       5097.6493  1.27199e-16
       5098.6196  1.31508e-16
       5099.5894  1.31639e-16
       5100.5596  1.30101e-16
       5101.5294  1.30861e-16
       5102.4996  1.32831e-16
       5103.4694  1.29863e-16
       5104.4392  1.26110e-16
       5105.4094  1.31653e-16
       5106.3792  1.30053e-16
       5107.3495  1.28650e-16
       5108.3192  1.36619e-16
       5109.2890  1.35518e-16
       5110.2593  1.36699e-16
       5111.2290  1.39308e-16
       5112.1993  1.36850e-16
       5113.1691  1.32091e-16
       5114.1393  1.27129e-16
       5115.1091  1.27369e-16
       5116.0789  1.27010e-16
       5117.0491  1.23493e-16
       5118.0189  1.24854e-16
       5118.9891  1.26211e-16
       5119.9589  1.24292e-16
       5120.9292  1.26822e-16
       5121.8989  1.32781e-16
       5122.8687  1.35895e-16
       5123.8390  1.35290e-16
       5124.8087  1.37072e-16
       5125.7790  1.30914e-16
       5126.7488  1.24990e-16
       5127.7190  1.29140e-16
       5128.6888  1.35472e-16
       5129.6586  1.33014e-16
       5130.6288  1.30927e-16
       5131.5986  1.32903e-16
       5132.5688  1.32956e-16
       5133.5386  1.33109e-16
       5134.5089  1.33254e-16
       5135.4786  1.33110e-16
       5136.4484  1.35928e-16
       5137.4187  1.36911e-16
       5138.3884  1.35412e-16
       5139.3587  1.37945e-16
       5140.3285  1.39664e-16
       5141.2987  1.37482e-16
       5142.2685  1.29452e-16
       5143.2383  1.29701e-16
       5144.2085  1.27700e-16
       5145.1783  1.25265e-16
       5146.1485  1.22558e-16
       5147.1183  1.21252e-16
       5148.0886  1.21321e-16
       5149.0583  1.15946e-16
       5150.0281  1.21054e-16
       5150.9984  1.29332e-16
       5151.9681  1.31516e-16
       5152.9384  1.31521e-16
       5153.9082  1.31306e-16
       5154.8779  1.32080e-16
       5155.8482  1.32277e-16
       5156.8180  1.31060e-16
       5157.7882  1.29755e-16
       5158.7580  1.30911e-16
       5159.7282  1.30250e-16
       5160.6980  1.33624e-16
       5161.6678  1.32336e-16
       5162.6380  1.29690e-16
       5163.6078  1.26440e-16
       5164.5781  1.25232e-16
       5165.5478  1.26704e-16
       5166.5181  1.28229e-16
       5167.4879  1.27629e-16
       5168.4576  1.25418e-16
       5169.4279  1.24925e-16
       5170.3977  1.23940e-16
       5171.3679  1.22199e-16
       5172.3377  1.21865e-16
       5173.3079  1.18000e-16
       5174.2777  1.22604e-16
       5175.2475  1.20724e-16
       5176.2177  1.13708e-16
       5177.1875  1.13703e-16
       5178.1578  1.17243e-16
       5179.1275  1.19319e-16
       5180.0978  1.18140e-16
       5181.0676  1.17315e-16
       5182.0373  1.10489e-16
       5183.0076  1.05459e-16
       5183.9774  1.07608e-16
       5184.9476  1.08748e-16
       5185.9174  1.10994e-16
       5186.8876  1.12079e-16
       5187.8574  1.14907e-16
       5188.8272  1.14486e-16
       5189.7974  1.14647e-16
       5190.7672  1.15992e-16
       5191.7375  1.19987e-16
       5192.7072  1.26203e-16
       5193.6775  1.31271e-16
       5194.6473  1.32703e-16
       5195.6170  1.34832e-16
       5196.5873  1.38489e-16
       5197.5571  1.42219e-16
       5198.5273  1.43681e-16
       5199.4971  1.41652e-16
       5200.4669  1.41577e-16
       5201.4371  1.36425e-16
       5202.4069  1.29884e-16
       5203.3771  1.26709e-16
       5204.3469  1.26570e-16
       5205.3172  1.24124e-16
       5206.2869  1.25382e-16
       5207.2567  1.32478e-16
       5208.2270  1.34207e-16
       5209.1967  1.40056e-16
       5210.1670  1.40953e-16
       5211.1368  1.39650e-16
       5212.1070  1.39005e-16
       5213.0768  1.40389e-16
       5214.0466  1.41491e-16
       5215.0168  1.40973e-16
       5215.9866  1.44092e-16
       5216.9568  1.43062e-16
       5217.9266  1.44703e-16
       5218.8969  1.46382e-16
       5219.8666  1.47528e-16
       5220.8364  1.46718e-16
       5221.8067  1.47427e-16
       5222.7764  1.45295e-16
       5223.7467  1.46902e-16
       5224.7165  1.46302e-16
       5225.6867  1.46383e-16
       5226.6565  1.44934e-16
       5227.6263  1.48249e-16
       5228.5965  1.49714e-16
       5229.5663  1.47181e-16
       5230.5366  1.48178e-16
       5231.5063  1.47856e-16
       5232.4766  1.47030e-16
       5233.4463  1.45340e-16
       5234.4161  1.43866e-16
       5235.3864  1.42705e-16
       5236.3561  1.39235e-16
       5237.3264  1.39301e-16
       5238.2962  1.40255e-16
       5239.2664  1.39015e-16
       5240.2362  1.42760e-16
       5241.2060  1.44037e-16
       5242.1762  1.38523e-16
       5243.1460  1.43601e-16
       5244.1163  1.47314e-16
       5245.0860  1.41221e-16
       5246.0558  1.32413e-16
       5247.0260  1.29990e-16
       5247.9958  1.32543e-16
       5248.9661  1.32424e-16
       5249.9358  1.32038e-16
       5250.9061  1.29889e-16
       5251.8759  1.32659e-16
       5252.8456  1.36433e-16
       5253.8159  1.37040e-16
       5254.7857  1.38397e-16
       5255.7559  1.38772e-16
       5256.7257  1.37841e-16
       5257.6960  1.35007e-16
       5258.6657  1.36971e-16
       5259.6355  1.44398e-16
       5260.6058  1.40087e-16
       5261.5755  1.41030e-16
       5262.5458  1.43507e-16
       5263.5155  1.43810e-16
       5264.4858  1.42992e-16
       5265.4556  1.43001e-16
       5266.4253  1.41312e-16
       5267.3956  1.42064e-16
       5268.3654  1.43624e-16
       5269.3356  1.44794e-16
       5270.3054  1.39116e-16
       5271.2757  1.38098e-16
       5272.2454  1.41100e-16
       5273.2152  1.39707e-16
       5274.1855  1.41824e-16
       5275.1552  1.37906e-16
       5276.1255  1.40934e-16
       5277.0953  1.38042e-16
       5278.0655  1.37367e-16
       5279.0353  1.37586e-16
       5280.0050  1.37560e-16
       5280.9753  1.36923e-16
       5281.9451  1.31766e-16
       5282.9153  1.24336e-16
       5283.8851  1.21258e-16
       5284.8554  1.20457e-16
       5285.8251  1.14401e-16
       5286.7949  1.15239e-16
       5287.7652  1.09958e-16
       5288.7349  1.07318e-16
       5289.7052  1.11175e-16
       5290.6750  1.10720e-16
       5291.6447  1.12048e-16
       5292.6150  1.15988e-16
       5293.5847  1.19755e-16
       5294.5550  1.20381e-16
       5295.5248  1.20873e-16
       5296.4950  1.24323e-16
       5297.4648  1.24328e-16
       5298.4346  1.25057e-16
       5299.4048  1.24654e-16
       5300.3746  1.26858e-16
       5301.3449  1.29862e-16
       5302.3146  1.32196e-16
       5303.2849  1.29093e-16
       5304.2547  1.31031e-16
       5305.2244  1.36616e-16
       5306.1947  1.39506e-16
       5307.1645  1.38081e-16
       5308.1347  1.38278e-16
       5309.1045  1.40093e-16
       5310.0747  1.40686e-16
       5311.0445  1.36367e-16
       5312.0143  1.32093e-16
       5312.9845  1.35648e-16
       5313.9543  1.38665e-16
       5314.9246  1.36376e-16
       5315.8943  1.30633e-16
       5316.8646  1.27795e-16
       5317.8344  1.23628e-16
       5318.8041  1.22361e-16
       5319.7744  1.22284e-16
       5320.7442  1.20523e-16
       5321.7144  1.17735e-16
       5322.6842  1.15601e-16
       5323.6544  1.17166e-16
       5324.6242  1.20524e-16
       5325.5940  1.21727e-16
       5326.5642  1.25408e-16
       5327.5340  1.27465e-16
       5328.5043  1.27890e-16
       5329.4740  1.30403e-16
       5330.4443  1.36175e-16
       5331.4141  1.40124e-16
       5332.3838  1.40590e-16
       5333.3541  1.40438e-16
       5334.3239  1.39231e-16
       5335.2941  1.40021e-16
       5336.2639  1.39035e-16
       5337.2337  1.40369e-16
       5338.2039  1.39115e-16
       5339.1737  1.39986e-16
       5340.1439  1.38218e-16
       5341.1137  1.36892e-16
       5342.0840  1.39700e-16
       5343.0537  1.37328e-16
       5344.0235  1.32865e-16
       5344.9938  1.30559e-16
       5345.9635  1.32245e-16
       5346.9338  1.31595e-16
       5347.9036  1.20778e-16
       5348.8738  1.16134e-16
       5349.8436  1.11419e-16
       5350.8134  1.09377e-16
       5351.7836  1.06387e-16
       5352.7534  1.11227e-16
       5353.7236  1.17644e-16
       5354.6934  1.21028e-16
       5355.6637  1.27265e-16
       5356.6334  1.26520e-16
       5357.6032  1.24882e-16
       5358.5735  1.24849e-16
       5359.5432  1.25285e-16
       5360.5135  1.25679e-16
       5361.4833  1.28315e-16
       5362.4535  1.24239e-16
       5363.4233  1.32359e-16
       5364.3931  1.35120e-16
       5365.3633  1.32500e-16
       5366.3331  1.35726e-16
       5367.3033  1.34916e-16
       5368.2731  1.37569e-16
       5369.2434  1.39924e-16
       5370.2131  1.38298e-16
       5371.1829  1.38632e-16
       5372.1532  1.40956e-16
       5373.1229  1.40910e-16
       5374.0932  1.42602e-16
       5375.0630  1.42283e-16
       5376.0332  1.39396e-16
       5377.0030  1.45301e-16
       5377.9728  1.45767e-16
       5378.9430  1.46288e-16
       5379.9128  1.49394e-16
       5380.8830  1.46360e-16
       5381.8528  1.42773e-16
       5382.8226  1.43776e-16
       5383.7928  1.38852e-16
       5384.7626  1.36770e-16
       5385.7329  1.39200e-16
       5386.7026  1.38807e-16
       5387.6729  1.35419e-16
       5388.6427  1.34385e-16
       5389.6124  1.31433e-16
       5390.5827  1.30064e-16
       5391.5525  1.29906e-16
       5392.5227  1.36704e-16
       5393.4925  1.36463e-16
       5394.4627  1.33713e-16
       5395.4325  1.35774e-16
       5396.4023  1.39318e-16
       5397.3725  1.36324e-16
       5398.3423  1.32954e-16
       5399.3126  1.29957e-16
       5400.2823  1.29720e-16
       5401.2526  1.27275e-16
       5402.2224  1.22147e-16
       5403.1921  1.25209e-16
       5404.1624  1.29049e-16
       5405.1322  1.29232e-16
       5406.1024  1.31379e-16
       5407.0722  1.32779e-16
       5408.0424  1.36866e-16
       5409.0122  1.38102e-16
       5409.9820  1.36628e-16
       5410.9522  1.36232e-16
       5411.9220  1.34381e-16
       5412.8923  1.33181e-16
       5413.8620  1.36795e-16
       5414.8323  1.39716e-16
       5415.8021  1.36903e-16
       5416.7718  1.34077e-16
       5417.7421  1.33631e-16
       5418.7119  1.31666e-16
       5419.6821  1.32769e-16
       5420.6519  1.31440e-16
       5421.6222  1.30664e-16
       5422.5919  1.28281e-16
       5423.5617  1.24464e-16
       5424.5319  1.22841e-16
       5425.5017  1.22124e-16
       5426.4720  1.20912e-16
       5427.4417  1.17978e-16
       5428.4115  1.21267e-16
       5429.3818  1.24182e-16
       5430.3515  1.22363e-16
       5431.3218  1.23264e-16
       5432.2916  1.24280e-16
       5433.2618  1.22859e-16
       5434.2316  1.23660e-16
       5435.2014  1.24693e-16
       5436.1716  1.27223e-16
       5437.1414  1.24124e-16
       5438.1117  1.21014e-16
       5439.0814  1.21959e-16
       5440.0517  1.23324e-16
       5441.0214  1.22443e-16
       5441.9912  1.21952e-16
       5442.9615  1.23836e-16
       5443.9312  1.22924e-16
       5444.9015  1.22481e-16
       5445.8713  1.20611e-16
       5446.8415  1.23879e-16
       5447.8113  1.29112e-16
       5448.7811  1.26538e-16
       5449.7513  1.26983e-16
       5450.7211  1.28193e-16
       5451.6914  1.27762e-16
       5452.6611  1.27319e-16
       5453.6314  1.24586e-16
       5454.6011  1.21902e-16
       5455.5709  1.21836e-16
       5456.5412  1.20404e-16
       5457.5109  1.18862e-16
       5458.4812  1.20601e-16
       5459.4510  1.21998e-16
       5460.4212  1.25389e-16
       5461.3910  1.28727e-16
       5462.3608  1.30528e-16
       5463.3310  1.35499e-16
       5464.3008  1.34099e-16
       5465.2711  1.29198e-16
       5466.2408  1.29253e-16
       5467.2111  1.31100e-16
       5468.1809  1.31999e-16
       5469.1506  1.30877e-16
       5470.1209  1.31791e-16
       5471.0906  1.30512e-16
       5472.0609  1.29372e-16
       5473.0307  1.29805e-16
       5474.0004  1.34450e-16
       5474.9707  1.36634e-16
       5475.9405  1.34212e-16
       5476.9107  1.30963e-16
       5477.8805  1.32021e-16
       5478.8508  1.33263e-16
       5479.8205  1.33159e-16
       5480.7903  1.31724e-16
       5481.7606  1.27889e-16
       5482.7303  1.29301e-16
       5483.7006  1.31764e-16
       5484.6704  1.28025e-16
       5485.6406  1.26392e-16
       5486.6104  1.28236e-16
       5487.5801  1.29181e-16
       5488.5504  1.30569e-16
       5489.5202  1.29315e-16
       5490.4904  1.30029e-16
       5491.4602  1.30740e-16
       5492.4305  1.32676e-16
       5493.4002  1.36670e-16
       5494.3700  1.34959e-16
       5495.3403  1.31386e-16
       5496.3100  1.31154e-16
       5497.2803  1.30099e-16
       5498.2501  1.28899e-16
       5499.2203  1.28541e-16
       5500.1901  1.29952e-16
       5501.1598  1.30501e-16
       5502.1301  1.32513e-16
       5503.0999  1.32422e-16
       5504.0701  1.31922e-16
       5505.0399  1.29934e-16
       5506.0102  1.29943e-16
       5506.9799  1.32646e-16
       5507.9497  1.31083e-16
       5508.9200  1.28375e-16
       5509.8897  1.29395e-16
       5510.8600  1.26215e-16
       5511.8298  1.25554e-16
       5512.8000  1.25661e-16
       5513.7698  1.24956e-16
       5514.7396  1.24551e-16
       5515.7098  1.22355e-16
       5516.6796  1.22211e-16
       5517.6498  1.27061e-16
       5518.6196  1.24818e-16
       5519.5894  1.19554e-16
       5520.5596  1.22938e-16
       5521.5294  1.20606e-16
       5522.4997  1.22517e-16
       5523.4694  1.23289e-16
       5524.4397  1.21708e-16
       5525.4095  1.23195e-16
       5526.3792  1.19773e-16
       5527.3495  1.24093e-16
       5528.3193  1.27121e-16
       5529.2895  1.25386e-16
       5530.2593  1.25422e-16
       5531.2295  1.23599e-16
       5532.1993  1.21795e-16
       5533.1691  1.21855e-16
       5534.1393  1.21237e-16
       5535.1091  1.19098e-16
       5536.0794  1.18938e-16
       5537.0491  1.23863e-16
       5538.0194  1.26667e-16
       5538.9892  1.26164e-16
       5539.9589  1.23602e-16
       5540.9292  1.25183e-16
       5541.8990  1.27068e-16
       5542.8692  1.27729e-16
       5543.8390  1.27876e-16
       5544.8092  1.27579e-16
       5545.7790  1.23642e-16
       5546.7488  1.24139e-16
       5547.7190  1.20918e-16
       5548.6888  1.18426e-16
       5549.6591  1.13097e-16
       5550.6288  1.16153e-16
       5551.5991  1.14491e-16
       5552.5689  1.15948e-16
       5553.5386  1.20715e-16
       5554.5089  1.21372e-16
       5555.4787  1.24397e-16
       5556.4489  1.21347e-16
       5557.4187  1.21888e-16
       5558.3889  1.24134e-16
       5559.3587  1.22525e-16
       5560.3285  1.18514e-16
       5561.2987  1.17841e-16
       5562.2685  1.20147e-16
       5563.2388  1.20023e-16
       5564.2085  1.20330e-16
       5565.1783  1.20636e-16
       5566.1486  1.20942e-16
       5567.1183  1.21249e-16
       5568.0886  1.21555e-16
       5569.0584  1.21862e-16
       5570.0286  1.22168e-16
       5570.9984  1.22474e-16
       5571.9682  1.22781e-16
       5572.9384  1.23087e-16
       5573.9082  1.23393e-16
       5574.8784  1.23700e-16
       5575.8482  1.24006e-16
       5576.8185  1.24313e-16
       5577.7882  1.24619e-16
       5578.7580  1.24925e-16
       5579.7283  1.25232e-16
       5580.6980  1.25538e-16
       5581.6683  1.25845e-16
       5582.6381  1.26151e-16
       5583.6083  1.26457e-16
       5584.5781  1.26764e-16
       5585.5479  1.27070e-16
       5586.5181  1.30901e-16
       5587.4879  1.29890e-16
       5588.4581  1.27304e-16
       5589.4279  1.27667e-16
       5590.3982  1.32815e-16
       5591.3679  1.34522e-16
       5592.3377  1.34018e-16
       5593.3080  1.35155e-16
       5594.2777  1.33858e-16
       5595.2480  1.31833e-16
       5596.2178  1.31315e-16
       5597.1880  1.32393e-16
       5598.1578  1.32141e-16
       5599.1276  1.29985e-16
       5600.0978  1.28827e-16
       5601.0676  1.29410e-16
       5602.0378  1.27430e-16
       5603.0076  1.26465e-16
       5603.9779  1.28489e-16
       5604.9476  1.28106e-16
       5605.9174  1.25889e-16
       5606.8877  1.25721e-16
       5607.8574  1.22424e-16
       5608.8277  1.20858e-16
       5609.7975  1.26027e-16
       5610.7672  1.30546e-16
       5611.7375  1.28971e-16
       5612.7073  1.25731e-16
       5613.6775  1.29724e-16
       5614.6473  1.31495e-16
       5615.6175  1.31990e-16
       5616.5873  1.32491e-16
       5617.5571  1.27038e-16
       5618.5273  1.25220e-16
       5619.4971  1.30110e-16
       5620.4674  1.31982e-16
       5621.4371  1.27263e-16
       5622.4074  1.24755e-16
       5623.3772  1.26435e-16
       5624.3469  1.29395e-16
       5625.3172  1.30300e-16
       5626.2870  1.30481e-16
       5627.2572  1.33917e-16
       5628.2270  1.35988e-16
       5629.1973  1.38064e-16
       5630.1670  1.37323e-16
       5631.1368  1.36439e-16
       5632.1070  1.36383e-16
       5633.0768  1.37785e-16
       5634.0471  1.36949e-16
       5635.0168  1.36717e-16
       5635.9871  1.35040e-16
       5636.9569  1.30766e-16
       5637.9266  1.29125e-16
       5638.8969  1.27316e-16
       5639.8667  1.29055e-16
       5640.8369  1.32275e-16
       5641.8067  1.32810e-16
       5642.7770  1.32506e-16
       5643.7467  1.30591e-16
       5644.7165  1.26080e-16
       5645.6868  1.24376e-16
       5646.6565  1.26557e-16
       5647.6268  1.28305e-16
       5648.5965  1.26736e-16
       5649.5668  1.24744e-16
       5650.5366  1.26584e-16
       5651.5063  1.27070e-16
       5652.4766  1.30109e-16
       5653.4464  1.23359e-16
       5654.4166  1.23312e-16
       5655.3864  1.21600e-16
       5656.3562  1.23189e-16
       5657.3264  1.23481e-16
       5658.2962  1.21179e-16
       5659.2665  1.29164e-16
       5660.2362  1.33731e-16
       5661.2065  1.31165e-16
       5662.1762  1.31678e-16
       5663.1460  1.29885e-16
       5664.1163  1.27672e-16
       5665.0860  1.32225e-16
       5666.0563  1.29700e-16
       5667.0261  1.28190e-16
       5667.9963  1.32381e-16
       5668.9661  1.35876e-16
       5669.9359  1.31988e-16
       5670.9061  1.29923e-16
       5671.8759  1.33398e-16
       5672.8462  1.34610e-16
       5673.8159  1.31429e-16
       5674.7862  1.30509e-16
       5675.7560  1.34882e-16
       5676.7257  1.32513e-16
       5677.6960  1.25635e-16
       5678.6657  1.20394e-16
       5679.6360  1.22224e-16
       5680.6058  1.21102e-16
       5681.5760  1.20310e-16
       5682.5458  1.21346e-16
       5683.5156  1.21611e-16
       5684.4858  1.24058e-16
       5685.4556  1.21386e-16
       5686.4259  1.19942e-16
       5687.3956  1.12372e-16
       5688.3659  1.13142e-16
       5689.3357  1.09355e-16
       5690.3054  1.07347e-16
       5691.2757  1.05251e-16
       5692.2455  1.08005e-16
       5693.2157  1.09096e-16
       5694.1855  1.12448e-16
       5695.1557  1.12906e-16
       5696.1255  1.12726e-16
       5697.0953  1.12036e-16
       5698.0655  1.14005e-16
       5699.0353  1.14063e-16
       5700.0056  1.16018e-16
       5700.9753  1.16387e-16
       5701.9451  1.19199e-16
       5702.9154  1.17741e-16
       5703.8851  1.18867e-16
       5704.8554  1.22999e-16
       5705.8252  1.17958e-16
       5706.7954  1.16815e-16
       5707.7652  1.13531e-16
       5708.7349  1.11785e-16
       5709.7052  1.13838e-16
       5710.6750  1.13622e-16
       5711.6452  1.15569e-16
       5712.6150  1.17463e-16
       5713.5853  1.14647e-16
       5714.5550  1.16432e-16
       5715.5248  1.18647e-16
       5716.4951  1.18192e-16
       5717.4648  1.23582e-16
       5718.4351  1.24155e-16
       5719.4049  1.25170e-16
       5720.3751  1.27737e-16
       5721.3449  1.23698e-16
       5722.3147  1.27468e-16
       5723.2849  1.28219e-16
       5724.2547  1.28367e-16
       5725.2249  1.26466e-16
       5726.1947  1.28541e-16
       5727.1650  1.27337e-16
       5728.1347  1.27100e-16
       5729.1045  1.22853e-16
       5730.0748  1.19406e-16
       5731.0445  1.20384e-16
       5732.0148  1.18660e-16
       5732.9846  1.20863e-16
       5733.9548  1.23345e-16
       5734.9246  1.25930e-16
       5735.8944  1.28006e-16
       5736.8646  1.30566e-16
       5737.8344  1.33261e-16
       5738.8046  1.35139e-16
       5739.7744  1.36292e-16
       5740.7447  1.35707e-16
       5741.7144  1.33694e-16
       5742.6842  1.34957e-16
       5743.6545  1.35142e-16
       5744.6242  1.35625e-16
       5745.5945  1.34870e-16
       5746.5643  1.35932e-16
       5747.5340  1.35022e-16
       5748.5043  1.33158e-16
       5749.4741  1.38035e-16
       5750.4443  1.39185e-16
       5751.4141  1.37427e-16
       5752.3843  1.36973e-16
       5753.3541  1.36748e-16
       5754.3239  1.38575e-16
       5755.2941  1.34887e-16
       5756.2639  1.34177e-16
       5757.2342  1.39082e-16
       5758.2039  1.37261e-16
       5759.1742  1.34936e-16
       5760.1440  1.35576e-16
       5761.1137  1.36650e-16
       5762.0840  1.36963e-16
       5763.0538  1.35700e-16
       5764.0240  1.32181e-16
       5764.9938  1.33001e-16
       5765.9640  1.34683e-16
       5766.9338  1.31567e-16
       5767.9036  1.29137e-16
       5768.8738  1.26512e-16
       5769.8436  1.25677e-16
       5770.8139  1.25191e-16
       5771.7836  1.22873e-16
       5772.7539  1.20451e-16
       5773.7237  1.16783e-16
       5774.6934  1.20805e-16
       5775.6637  1.22267e-16
       5776.6335  1.21375e-16
       5777.6037  1.21194e-16
       5778.5735  1.19248e-16
       5779.5437  1.18102e-16
       5780.5135  1.21762e-16
       5781.4833  1.23576e-16
       5782.4535  1.24892e-16
       5783.4233  1.23063e-16
       5784.3936  1.21902e-16
       5785.3633  1.21532e-16
       5786.3336  1.22276e-16
       5787.3034  1.24035e-16
       5788.2731  1.22909e-16
       5789.2434  1.24801e-16
       5790.2132  1.28833e-16
       5791.1834  1.30620e-16
       5792.1532  1.28071e-16
       5793.1230  1.25001e-16
       5794.0932  1.24829e-16
       5795.0630  1.27738e-16
       5796.0332  1.25018e-16
       5797.0030  1.23783e-16
       5797.9733  1.26363e-16
       5798.9430  1.29807e-16
       5799.9128  1.27268e-16
       5800.8831  1.24239e-16
       5801.8528  1.24486e-16
       5802.8231  1.24584e-16
       5803.7929  1.23300e-16
       5804.7631  1.22491e-16
       5805.7329  1.21292e-16
       5806.7027  1.21018e-16
       5807.6729  1.25590e-16
       5808.6427  1.27377e-16
       5809.6129  1.23246e-16
       5810.5827  1.23401e-16
       5811.5530  1.23550e-16
       5812.5227  1.22755e-16
       5813.4925  1.22350e-16
       5814.4628  1.16899e-16
       5815.4325  1.13847e-16
       5816.4028  1.15279e-16
       5817.3726  1.17099e-16
       5818.3428  1.14380e-16
       5819.3126  1.15793e-16
       5820.2824  1.18578e-16
       5821.2526  1.18386e-16
       5822.2224  1.16719e-16
       5823.1926  1.19626e-16
       5824.1624  1.20636e-16
       5825.1327  1.17380e-16
       5826.1024  1.18023e-16
       5827.0722  1.22111e-16
       5828.0425  1.21479e-16
       5829.0122  1.18963e-16
       5829.9825  1.19726e-16
       5830.9523  1.18613e-16
       5831.9225  1.20725e-16
       5832.8923  1.23230e-16
       5833.8621  1.24065e-16
       5834.8323  1.27522e-16
       5835.8021  1.27701e-16
       5836.7724  1.24926e-16
       5837.7421  1.22667e-16
       5838.7119  1.22507e-16
       5839.6821  1.22732e-16
       5840.6519  1.25311e-16
       5841.6222  1.26691e-16
       5842.5919  1.23440e-16
       5843.5622  1.24617e-16
       5844.5320  1.23514e-16
       5845.5017  1.23937e-16
       5846.4720  1.23583e-16
       5847.4418  1.23730e-16
       5848.4120  1.27643e-16
       5849.3818  1.28779e-16
       5850.3521  1.27553e-16
       5851.3218  1.29046e-16
       5852.2916  1.29856e-16
       5853.2619  1.30522e-16
       5854.2316  1.33344e-16
       5855.2019  1.30531e-16
       5856.1716  1.29514e-16
       5857.1419  1.32601e-16
       5858.1117  1.33720e-16
       5859.0814  1.31223e-16
       5860.0517  1.32237e-16
       5861.0215  1.31483e-16
       5861.9917  1.33984e-16
       5862.9615  1.35519e-16
       5863.9318  1.35840e-16
       5864.9015  1.33702e-16
       5865.8713  1.33504e-16
       5866.8416  1.34453e-16
       5867.8113  1.31714e-16
       5868.7816  1.28881e-16
       5869.7513  1.27261e-16
       5870.7216  1.26252e-16
       5871.6914  1.29536e-16
       5872.6611  1.31618e-16
       5873.6314  1.32668e-16
       5874.6012  1.28426e-16
       5875.5714  1.27664e-16
       5876.5412  1.28618e-16
       5877.5115  1.27148e-16
       5878.4812  1.25925e-16
       5879.4510  1.25145e-16
       5880.4213  1.25221e-16
       5881.3910  1.22844e-16
       5882.3613  1.20053e-16
       5883.3311  1.20948e-16
       5884.3008  1.20973e-16
       5885.2711  1.23044e-16
       5886.2408  1.23415e-16
       5887.2111  1.26250e-16
       5888.1809  1.23738e-16
       5889.1511  1.23756e-16
       5890.1209  1.23048e-16
       5891.0907  1.19984e-16
       5892.0609  1.16869e-16
       5893.0307  1.13819e-16
       5894.0010  1.13301e-16
       5894.9707  1.12000e-16
       5895.9410  1.16404e-16
       5896.9108  1.18371e-16
       5897.8805  1.18112e-16
       5898.8508  1.21412e-16
       5899.8206  1.20021e-16
       5900.7908  1.21010e-16
       5901.7606  1.21675e-16
       5902.7308  1.22747e-16
       5903.7006  1.22971e-16
       5904.6704  1.22437e-16
       5905.6406  1.21417e-16
       5906.6104  1.25225e-16
       5907.5807  1.26162e-16
       5908.5504  1.23642e-16
       5909.5207  1.19788e-16
       5910.4905  1.15186e-16
       5911.4602  1.11663e-16
       5912.4305  1.10618e-16
       5913.4003  1.07582e-16
       5914.3705  1.04893e-16
       5915.3403  1.04464e-16
       5916.3105  1.08320e-16
       5917.2803  1.10989e-16
       5918.2501  1.11111e-16
       5919.2203  1.10889e-16
       5920.1901  1.10360e-16
       5921.1604  1.11393e-16
       5922.1301  1.11128e-16
       5923.1004  1.09912e-16
       5924.0702  1.11732e-16
       5925.0399  1.15473e-16
       5926.0102  1.18084e-16
       5926.9800  1.18679e-16
       5927.9502  1.22156e-16
       5928.9200  1.21032e-16
       5929.8898  1.23943e-16
       5930.8600  1.27862e-16
       5931.8298  1.25695e-16
       5932.8000  1.26421e-16
       5933.7698  1.25706e-16
       5934.7401  1.22314e-16
       5935.7098  1.21745e-16
       5936.6796  1.19150e-16
       5937.6499  1.20221e-16
       5938.6196  1.22246e-16
       5939.5899  1.22929e-16
       5940.5597  1.21176e-16
       5941.5299  1.23143e-16
       5942.4997  1.23920e-16
       5943.4695  1.25712e-16
       5944.4397  1.27416e-16
       5945.4095  1.26928e-16
       5946.3797  1.25116e-16
       5947.3495  1.23427e-16
       5948.3198  1.24024e-16
       5949.2895  1.26090e-16
       5950.2593  1.24078e-16
       5951.2296  1.23058e-16
       5952.1993  1.24005e-16
       5953.1696  1.24532e-16
       5954.1394  1.25800e-16
       5955.1096  1.25709e-16
       5956.0794  1.23592e-16
       5957.0492  1.23185e-16
       5958.0194  1.24656e-16
       5958.9892  1.25148e-16
       5959.9594  1.22210e-16
       5960.9292  1.22256e-16
       5961.8995  1.25295e-16
       5962.8692  1.25013e-16
       5963.8390  1.22507e-16
       5964.8093  1.23749e-16
       5965.7790  1.19777e-16
       5966.7493  1.20133e-16
       5967.7191  1.17376e-16
       5968.6893  1.18108e-16
       5969.6591  1.18282e-16
       5970.6289  1.16239e-16
       5971.5991  1.16186e-16
       5972.5689  1.16341e-16
       5973.5391  1.09027e-16
       5974.5089  1.05124e-16
       5975.4787  1.09614e-16
       5976.4489  1.15215e-16
       5977.4187  1.13572e-16
       5978.3890  1.11302e-16
       5979.3587  1.08709e-16
       5980.3290  1.08407e-16
       5981.2988  1.06318e-16
       5982.2685  1.05474e-16
       5983.2388  1.07882e-16
       5984.2086  1.04767e-16
       5985.1788  1.08155e-16
       5986.1486  1.10801e-16
       5987.1188  1.12578e-16
       5988.0886  1.17972e-16
       5989.0584  1.14217e-16
       5990.0286  1.13404e-16
       5990.9984  1.16505e-16
       5991.9687  1.16619e-16
       5992.9384  1.16365e-16
       5993.9087  1.15755e-16
       5994.8785  1.17022e-16
       5995.8482  1.18645e-16
       5996.8185  1.16725e-16
       5997.7883  1.19474e-16
       5998.7585  1.16286e-16
       5999.7283  1.16662e-16
       6000.6985  1.13320e-16
       6001.6683  1.18759e-16
       6002.6381  1.11018e-16
       6003.6083  1.14994e-16
       6004.5781  1.15520e-16
       6005.5484  1.09651e-16
       6006.5181  1.13284e-16
       6007.4884  1.09218e-16
       6008.4582  1.02462e-16
       6009.4279  1.05834e-16
       6010.3982  1.08762e-16
       6011.3680  1.12303e-16
       6012.3382  1.17197e-16
       6013.3080  1.20238e-16
       6014.2783  1.17862e-16
       6015.2480  1.16636e-16
       6016.2178  1.17075e-16
       6017.1880  1.16310e-16
       6018.1578  1.12670e-16
       6019.1281  1.11217e-16
       6020.0978  1.12841e-16
       6021.0676  1.12554e-16
       6022.0379  1.10182e-16
       6023.0076  1.03226e-16
       6023.9779  9.84618e-17
       6024.9477  9.93719e-17
       6025.9179  1.00374e-16
       6026.8877  9.84867e-17
       6027.8575  9.12783e-17
       6028.8277  8.83877e-17
       6029.7975  9.09338e-17
       6030.7677  9.13884e-17
       6031.7375  9.35984e-17
       6032.7078  8.95592e-17
       6033.6775  8.88796e-17
       6034.6473  9.00610e-17
       6035.6176  8.76536e-17
       6036.5873  8.56428e-17
       6037.5576  8.66694e-17
       6038.5274  8.91565e-17
       6039.4976  9.04660e-17
       6040.4674  9.52577e-17
       6041.4372  9.81137e-17
       6042.4074  1.00512e-16
       6043.3772  1.02247e-16
       6044.3475  1.04741e-16
       6045.3172  1.09369e-16
       6046.2875  1.12475e-16
       6047.2572  1.13855e-16
       6048.2270  1.15858e-16
       6049.1973  1.14749e-16
       6050.1670  1.14632e-16
       6051.1373  1.16484e-16
       6052.1071  1.16298e-16
       6053.0773  1.15551e-16
       6054.0471  1.17417e-16
       6055.0169  1.19586e-16
       6055.9871  1.18360e-16
       6056.9569  1.17203e-16
       6057.9272  1.17733e-16
       6058.8969  1.16418e-16
       6059.8672  1.16862e-16
       6060.8370  1.17611e-16
       6061.8067  1.16024e-16
       6062.7770  1.15091e-16
       6063.7467  1.15340e-16
       6064.7170  1.12187e-16
       6065.6868  1.07157e-16
       6066.6565  1.05787e-16
       6067.6268  1.03704e-16
       6068.5966  1.01813e-16
       6069.5668  1.02146e-16
       6070.5366  1.03791e-16
       6071.5069  1.06239e-16
       6072.4766  1.04871e-16
       6073.4464  1.03810e-16
       6074.4167  1.07541e-16
       6075.3864  1.08373e-16
       6076.3567  1.06908e-16
       6077.3264  1.07788e-16
       6078.2967  1.08044e-16
       6079.2665  1.09341e-16
       6080.2362  1.08789e-16
       6081.2065  1.10994e-16
       6082.1763  1.13179e-16
       6083.1465  1.13198e-16
       6084.1163  1.15481e-16
       6085.0866  1.16763e-16
       6086.0563  1.14347e-16
       6087.0261  1.14174e-16
       6087.9964  1.16037e-16
       6088.9661  1.12908e-16
       6089.9364  1.12959e-16
       6090.9062  1.15740e-16
       6091.8764  1.15619e-16
       6092.8462  1.14930e-16
       6093.8159  1.16691e-16
       6094.7862  1.15057e-16
       6095.7560  1.13520e-16
       6096.7262  1.12748e-16
       6097.6960  1.13367e-16
       6098.6663  1.12700e-16
       6099.6360  1.07785e-16
       6100.6058  1.08231e-16
       6101.5761  1.09839e-16
       6102.5458  1.07329e-16
       6103.5161  1.07822e-16
       6104.4859  1.08174e-16
       6105.4556  1.09205e-16
       6106.4259  1.09178e-16
       6107.3957  1.09943e-16
       6108.3659  1.14312e-16
       6109.3357  1.13274e-16
       6110.3059  1.11346e-16
       6111.2757  1.09102e-16
       6112.2455  1.08471e-16
       6113.2157  1.04894e-16
       6114.1855  1.03383e-16
       6115.1558  1.05150e-16
       6116.1255  1.02364e-16
       6117.0958  1.01294e-16
       6118.0656  1.02159e-16
       6119.0353  1.02570e-16
       6120.0056  1.05702e-16
       6120.9754  1.05748e-16
       6121.9456  1.05179e-16
       6122.9154  1.04227e-16
       6123.8856  1.01633e-16
       6124.8554  1.01187e-16
       6125.8252  1.02090e-16
       6126.7954  1.01598e-16
       6127.7652  9.96833e-17
       6128.7355  9.95107e-17
       6129.7052  9.90151e-17
       6130.6755  9.69964e-17
       6131.6453  1.04302e-16
       6132.6150  1.08625e-16
       6133.5853  1.08208e-16
       6134.5551  1.09137e-16
       6135.5253  1.10408e-16
       6136.4951  1.08701e-16
       6137.4653  1.05522e-16
       6138.4351  1.03411e-16
       6139.4049  1.05543e-16
       6140.3751  1.09849e-16
       6141.3449  1.06250e-16
       6142.3152  1.01317e-16
       6143.2849  1.04882e-16
       6144.2552  1.04372e-16
       6145.2250  1.05535e-16
       6146.1947  1.09131e-16
       6147.1650  1.08911e-16
       6148.1348  1.05190e-16
       6149.1050  1.05777e-16
       6150.0748  1.04542e-16
       6151.0446  1.07039e-16
       6152.0148  1.07904e-16
       6152.9846  1.07462e-16
       6153.9548  1.06753e-16
       6154.9246  1.06573e-16
       6155.8949  1.05206e-16
       6156.8646  1.07478e-16
       6157.8344  1.04752e-16
       6158.8047  1.03032e-16
       6159.7744  1.04233e-16
       6160.7447  1.06731e-16
       6161.7145  1.08898e-16
       6162.6847  1.06210e-16
       6163.6545  1.04999e-16
       6164.6243  1.04669e-16
       6165.5945  1.04068e-16
       6166.5643  1.08231e-16
       6167.5345  1.10315e-16
       6168.5043  1.05007e-16
       6169.4746  1.02588e-16
       6170.4443  1.04807e-16
       6171.4141  1.05242e-16
       6172.3844  1.07826e-16
       6173.3541  1.05874e-16
       6174.3244  1.04006e-16
       6175.2942  1.03434e-16
       6176.2644  1.00390e-16
       6177.2342  9.84742e-17
       6178.2040  9.36429e-17
       6179.1742  8.99552e-17
       6180.1440  8.68680e-17
       6181.1142  8.40467e-17
       6182.0840  8.33665e-17
       6183.0543  8.26895e-17
       6184.0240  8.34776e-17
       6184.9938  8.65679e-17
       6185.9641  9.21048e-17
       6186.9338  9.66120e-17
       6187.9041  9.95328e-17
       6188.8739  1.01289e-16
       6189.8441  1.03860e-16
       6190.8139  1.03758e-16
       6191.7837  1.04623e-16
       6192.7539  1.05861e-16
       6193.7237  1.05301e-16
       6194.6939  1.05079e-16
       6195.6637  1.06321e-16
       6196.6335  1.05981e-16
       6197.6037  1.04582e-16
       6198.5735  1.03384e-16
       6199.5438  1.08569e-16
       6200.5135  1.10359e-16
       6201.4838  1.10620e-16
       6202.4536  1.09090e-16
       6203.4233  1.09798e-16
       6204.3936  1.11720e-16
       6205.3634  1.15467e-16
       6206.3336  1.15026e-16
       6207.3034  1.13572e-16
       6208.2736  1.13674e-16
       6209.2434  1.14563e-16
       6210.2132  1.13454e-16
       6211.1834  1.14251e-16
       6212.1532  1.12798e-16
       6213.1235  1.14389e-16
       6214.0932  1.13772e-16
       6215.0635  1.10957e-16
       6216.0333  1.10327e-16
       6217.0030  1.08666e-16
       6217.9733  1.07819e-16
       6218.9431  1.08376e-16
       6219.9133  1.06006e-16
       6220.8831  1.07372e-16
       6221.8534  1.08112e-16
       6222.8231  1.07767e-16
       6223.7929  1.10265e-16
       6224.7631  1.12933e-16
       6225.7329  1.13877e-16
       6226.7032  1.16672e-16
       6227.6729  1.17304e-16
       6228.6432  1.15027e-16
       6229.6130  1.15578e-16
       6230.5827  1.17303e-16
       6231.5530  1.15694e-16
       6232.5228  1.14966e-16
       6233.4930  1.16262e-16
       6234.4628  1.16270e-16
       6235.4331  1.15702e-16
       6236.4028  1.12733e-16
       6237.3726  1.11871e-16
       6238.3428  1.10600e-16
       6239.3126  1.10452e-16
       6240.2829  1.10263e-16
       6241.2526  1.09521e-16
       6242.2224  1.08288e-16
       6243.1927  1.07350e-16
       6244.1624  1.07588e-16
       6245.1327  1.08322e-16
       6246.1025  1.09837e-16
       6247.0727  1.11669e-16
       6248.0425  1.11377e-16
       6249.0123  1.12530e-16
       6249.9825  1.13373e-16
       6250.9523  1.13416e-16
       6251.9226  1.13358e-16
       6252.8923  1.15683e-16
       6253.8626  1.12059e-16
       6254.8323  1.09990e-16
       6255.8021  1.09866e-16
       6256.7724  1.07651e-16
       6257.7421  1.07161e-16
       6258.7124  1.03425e-16
       6259.6822  1.01115e-16
       6260.6524  9.95589e-17
       6261.6222  9.54985e-17
       6262.5920  9.49295e-17
       6263.5622  9.69746e-17
       6264.5320  9.48684e-17
       6265.5023  9.55526e-17
       6266.4720  9.34274e-17
       6267.4423  9.20626e-17
       6268.4121  9.21279e-17
       6269.3818  9.27016e-17
       6270.3521  9.16025e-17
       6271.3218  9.29469e-17
       6272.2921  9.62987e-17
       6273.2619  9.96904e-17
       6274.2321  1.02329e-16
       6275.2019  1.01123e-16
       6276.1717  1.00118e-16
       6277.1419  9.67368e-17
       6278.1117  9.39434e-17
       6279.0820  9.20869e-17
       6280.0517  8.94700e-17
       6281.0220  8.96987e-17
       6281.9918  9.28814e-17
       6282.9615  9.64816e-17
       6283.9318  9.82490e-17
       6284.9015  1.00187e-16
       6285.8718  1.02458e-16
       6286.8416  1.02852e-16
       6287.8113  1.05577e-16
       6288.7816  1.08763e-16
       6289.7514  1.07856e-16
       6290.7216  1.07715e-16
       6291.6914  1.08348e-16
       6292.6617  1.09121e-16
       6293.6314  1.10217e-16
       6294.6012  1.09213e-16
       6295.5715  1.07766e-16
       6296.5412  1.08322e-16
       6297.5115  1.10871e-16
       6298.4813  1.12488e-16
       6299.4515  1.11875e-16
       6300.4213  1.07242e-16
       6301.3910  1.05632e-16
       6302.3613  1.07222e-16
       6303.3311  1.07996e-16
       6304.3013  1.09133e-16
       6305.2711  1.10720e-16
       6306.2414  1.08290e-16
       6307.2111  1.06871e-16
       6308.1809  1.07200e-16
       6309.1512  1.10157e-16
       6310.1209  1.10237e-16
       6311.0912  1.11188e-16
       6312.0610  1.12016e-16
       6313.0312  1.11336e-16
       6314.0010  1.10199e-16
       6314.9708  1.09874e-16
       6315.9410  1.08758e-16
       6316.9108  1.05756e-16
       6317.8810  1.04321e-16
       6318.8508  1.04689e-16
       6319.8211  1.03544e-16
       6320.7908  1.02472e-16
       6321.7606  1.03981e-16
       6322.7309  1.03088e-16
       6323.7006  9.97311e-17
       6324.6709  9.85055e-17
       6325.6407  9.96545e-17
       6326.6109  1.02020e-16
       6327.5807  1.04315e-16
       6328.5505  1.06707e-16
       6329.5207  1.06800e-16
       6330.4905  1.09151e-16
       6331.4607  1.11068e-16
       6332.4305  1.09277e-16
       6333.4003  1.08094e-16
       6334.3705  1.05957e-16
       6335.3403  1.05582e-16
       6336.3106  1.04954e-16
       6337.2803  1.06726e-16
       6338.2506  1.02104e-16
       6339.2204  1.02917e-16
       6340.1901  1.04087e-16
       6341.1604  1.03604e-16
       6342.1302  1.03050e-16
       6343.1004  1.03334e-16
       6344.0702  1.02035e-16
       6345.0404  1.02413e-16
       6346.0102  1.02840e-16
       6346.9800  1.01405e-16
       6347.9502  1.05477e-16
       6348.9200  1.11435e-16
       6349.8903  1.13375e-16
       6350.8600  1.10671e-16
       6351.8303  1.10109e-16
       6352.8001  1.09887e-16
       6353.7698  1.10266e-16
       6354.7401  1.10870e-16
       6355.7099  1.11189e-16
       6356.6801  1.11849e-16
       6357.6499  1.08342e-16
       6358.6201  1.06196e-16
       6359.5899  1.04054e-16
       6360.5597  1.00199e-16
       6361.5299  9.83116e-17
       6362.4997  1.00517e-16
       6363.4700  1.01444e-16
       6364.4397  9.82645e-17
       6365.4100  9.64330e-17
       6366.3798  9.66664e-17
       6367.3495  9.62822e-17
       6368.3198  9.52094e-17
       6369.2896  9.33793e-17
       6370.2598  9.12981e-17
       6371.2296  9.17606e-17
       6372.1998  9.32664e-17
       6373.1696  9.24050e-17
       6374.1394  9.23666e-17
       6375.1096  9.58431e-17
       6376.0794  9.95089e-17
       6377.0497  1.00979e-16
       6378.0194  1.01936e-16
       6378.9892  1.02730e-16
       6379.9595  1.05309e-16
       6380.9292  1.07011e-16
       6381.8995  1.03653e-16
       6382.8693  1.02229e-16
       6383.8395  1.03198e-16
       6384.8093  1.03826e-16
       6385.7791  1.03548e-16
       6386.7493  1.00230e-16
       6387.7191  1.00377e-16
       6388.6893  9.94080e-17
       6389.6591  9.95544e-17
       6390.6294  1.03530e-16
       6391.5991  1.01592e-16
       6392.5689  1.02475e-16
       6393.5392  1.03112e-16
       6394.5089  1.01491e-16
       6395.4792  1.00088e-16
       6396.4490  1.01282e-16
       6397.4192  1.00489e-16
       6398.3890  1.01793e-16
       6399.3588  1.00706e-16
       6400.3290  1.01481e-16
       6401.2988  1.04454e-16
       6402.2690  1.06918e-16
       6403.2388  1.06065e-16
       6404.2091  1.05886e-16
       6405.1788  1.06519e-16
       6406.1486  1.06783e-16
       6407.1189  1.04206e-16
       6408.0886  1.03337e-16
       6409.0589  1.08524e-16
       6410.0287  1.11320e-16
       6410.9989  1.08029e-16
       6411.9687  1.05564e-16
       6412.9385  1.07145e-16
       6413.9087  1.07643e-16
       6414.8785  1.06765e-16
       6415.8487  1.05878e-16
       6416.8185  1.04116e-16
       6417.7888  1.02105e-16
       6418.7585  1.00603e-16
       6419.7283  1.00593e-16
       6420.6986  9.94956e-17
       6421.6683  9.84779e-17
       6422.6386  9.79185e-17
       6423.6084  9.68135e-17
       6424.5781  9.69804e-17
       6425.5484  9.73236e-17
       6426.5182  1.00117e-16
       6427.4884  1.01797e-16
       6428.4582  9.98947e-17
       6429.4285  1.01811e-16
       6430.3982  1.00075e-16
       6431.3680  9.59712e-17
       6432.3382  9.35717e-17
       6433.3080  9.48252e-17
       6434.2783  9.59616e-17
       6435.2480  9.45068e-17
       6436.2183  9.30988e-17
       6437.1881  9.29957e-17
       6438.1578  9.36525e-17
       6439.1281  9.05716e-17
       6440.0979  8.88527e-17
       6441.0681  8.97174e-17
       6442.0379  8.87953e-17
       6443.0082  8.73462e-17
       6443.9779  8.97554e-17
       6444.9477  9.37229e-17
       6445.9179  9.55727e-17
       6446.8877  9.98617e-17
       6447.8580  1.02934e-16
       6448.8277  1.02930e-16
       6449.7980  1.03146e-16
       6450.7678  1.03186e-16
       6451.7375  1.03150e-16
       6452.7078  1.03196e-16
       6453.6776  1.04705e-16
       6454.6478  1.04069e-16
       6455.6176  1.02815e-16
       6456.5879  1.03632e-16
       6457.5576  1.03571e-16
       6458.5274  1.00577e-16
       6459.4977  1.02755e-16
       6460.4674  1.03768e-16
       6461.4377  1.00848e-16
       6462.4074  1.00871e-16
       6463.3777  1.01449e-16
       6464.3475  1.02365e-16
       6465.3172  1.01305e-16
       6466.2875  1.01583e-16
       6467.2573  1.02727e-16
       6468.2275  1.02811e-16
       6469.1973  1.03824e-16
       6470.1671  1.05252e-16
       6471.1373  1.03984e-16
       6472.1071  1.01503e-16
       6473.0774  9.97833e-17
       6474.0471  9.86802e-17
       6475.0174  9.67499e-17
       6475.9872  9.65590e-17
       6476.9569  9.50052e-17
       6477.9272  9.19815e-17
       6478.8969  9.21285e-17
       6479.8672  8.83972e-17
       6480.8370  8.64057e-17
       6481.8072  8.81226e-17
       6482.7770  8.71994e-17
       6483.7468  8.83063e-17
       6484.7170  9.13753e-17
       6485.6868  9.19485e-17
       6486.6571  9.71984e-17
       6487.6268  1.00671e-16
       6488.5971  9.95743e-17
       6489.5669  9.97389e-17
       6490.5366  1.01834e-16
       6491.5069  1.03409e-16
       6492.4766  1.04410e-16
       6493.4469  1.02766e-16
       6494.4167  1.04240e-16
       6495.3869  1.03710e-16
       6496.3567  1.04502e-16
       6497.3265  1.07239e-16
       6498.2967  1.06617e-16
       6499.2665  1.05166e-16
       6500.2368  1.05062e-16
       6501.2065  1.05480e-16
       6502.1768  1.06661e-16
       6503.1466  1.07920e-16
       6504.1163  1.07044e-16
       6505.0866  1.06795e-16
       6506.0564  1.07548e-16
       6507.0266  1.07620e-16
       6507.9964  1.07949e-16
       6508.9666  1.07359e-16
       6509.9364  1.07200e-16
       6510.9062  1.06892e-16
       6511.8764  1.04955e-16
       6512.8462  1.05652e-16
       6513.8165  1.04853e-16
       6514.7862  1.06201e-16
       6515.7560  1.07071e-16
       6516.7263  1.04601e-16
       6517.6960  1.00894e-16
       6518.6663  9.76763e-17
       6519.6361  9.85656e-17
       6520.6063  9.93384e-17
       6521.5761  1.00453e-16
       6522.5459  1.01555e-16
       6523.5161  1.00686e-16
       6524.4859  1.02794e-16
       6525.4561  1.02262e-16
       6526.4259  9.91843e-17
       6527.3962  1.00643e-16
       6528.3659  1.01265e-16
       6529.3357  1.00571e-16
       6530.3060  9.95078e-17
       6531.2757  1.04072e-16
       6532.2460  1.04754e-16
       6533.2158  1.02745e-16
       6534.1860  1.03863e-16
       6535.1558  1.05905e-16
       6536.1256  1.07852e-16
       6537.0958  1.08632e-16
       6538.0656  1.06466e-16
       6539.0358  1.04251e-16
       6540.0056  1.02391e-16
       6540.9759  9.96497e-17
       6541.9456  1.00424e-16
       6542.9154  1.00199e-16
       6543.8857  9.77424e-17
       6544.8554  9.67594e-17
       6545.8257  9.78566e-17
       6546.7955  9.82847e-17
       6547.7657  9.73577e-17
       6548.7355  9.94786e-17
       6549.7053  1.01640e-16
       6550.6755  9.80836e-17
       6551.6453  9.53555e-17
       6552.6155  9.33863e-17
       6553.5853  9.32398e-17
       6554.5556  9.34511e-17
       6555.5253  9.26734e-17
       6556.4951  9.48448e-17
       6557.4654  9.63878e-17
       6558.4351  9.74830e-17
       6559.4054  9.93177e-17
       6560.3752  9.92428e-17
       6561.3449  9.82997e-17
       6562.3152  9.89775e-17
       6563.2850  9.89763e-17
       6564.2552  9.63876e-17
       6565.2250  9.71579e-17
       6566.1952  9.89667e-17
       6567.1650  9.91378e-17
       6568.1348  9.99292e-17
       6569.1050  9.99046e-17
       6570.0748  1.01234e-16
       6571.0451  9.94101e-17
       6572.0148  9.73683e-17
       6572.9851  9.84039e-17
       6573.9549  9.69665e-17
       6574.9246  9.70321e-17
       6575.8949  9.77267e-17
       6576.8647  9.56195e-17
       6577.8349  9.40059e-17
       6578.8047  9.26117e-17
       6579.7749  9.26487e-17
       6580.7447  9.12667e-17
       6581.7145  8.91916e-17
       6582.6847  8.73412e-17
       6583.6545  8.83971e-17
       6584.6248  8.96133e-17
       6585.5945  8.95997e-17
       6586.5648  9.20409e-17
       6587.5346  9.33225e-17
       6588.5043  9.34897e-17
       6589.4746  9.49267e-17
       6590.4444  9.53068e-17
       6591.4146  9.59422e-17
       6592.3844  9.72571e-17
       6593.3546  9.78323e-17
       6594.3244  9.85897e-17
       6595.2942  9.42589e-17
       6596.2644  9.32285e-17
       6597.2342  9.63101e-17
       6598.2045  9.69865e-17
       6599.1742  9.73167e-17
       6600.1445  9.67071e-17
       6601.1143  9.23529e-17
       6602.0840  9.26802e-17
       6603.0543  9.39337e-17
       6604.0241  9.42134e-17
       6604.9943  9.36082e-17
       6605.9641  9.41194e-17
       6606.9339  9.30534e-17
       6607.9041  9.02446e-17
       6608.8739  8.63530e-17
       6609.8441  8.35549e-17
       6610.8139  8.02397e-17
       6611.7842  7.80754e-17
       6612.7539  7.76733e-17
       6613.7237  7.84605e-17
       6614.6940  8.10155e-17
       6615.6637  8.02761e-17
       6616.6340  8.10859e-17
       6617.6038  8.61217e-17
       6618.5740  8.87834e-17
       6619.5438  8.90109e-17
       6620.5136  8.84326e-17
       6621.4838  9.04550e-17
       6622.4536  9.30664e-17
       6623.4238  9.44382e-17
       6624.3936  9.56205e-17
       6625.3639  9.55676e-17
       6626.3336  9.22080e-17
       6627.3034  9.22998e-17
       6628.2737  9.37835e-17
       6629.2434  9.30291e-17
       6630.2137  9.40871e-17
       6631.1835  9.16649e-17
       6632.1537  9.22759e-17
       6633.1235  9.32844e-17
       6634.0933  9.20687e-17
       6635.0635  9.21011e-17
       6636.0333  9.16648e-17
       6637.0036  9.29787e-17
       6637.9733  9.08266e-17
       6638.9436  8.99380e-17
       6639.9133  8.95907e-17
       6640.8831  9.09311e-17
       6641.8534  9.43875e-17
       6642.8231  9.56807e-17
       6643.7934  9.41769e-17
       6644.7632  9.31683e-17
       6645.7334  9.37982e-17
       6646.7032  9.53971e-17
       6647.6730  9.59548e-17
       6648.6432  9.60197e-17
       6649.6130  9.63889e-17
       6650.5833  9.74044e-17
       6651.5530  9.94165e-17
       6652.5228  1.00434e-16
       6653.4930  9.95482e-17
       6654.4628  9.82435e-17
       6655.4331  9.84497e-17
       6656.4028  9.79116e-17
       6657.3731  9.76534e-17
       6658.3429  9.60075e-17
       6659.3126  9.57714e-17
       6660.2829  9.53393e-17
       6661.2527  9.42484e-17
       6662.2229  9.40145e-17
       6663.1927  9.60688e-17
       6664.1630  9.44989e-17
       6665.1327  9.46274e-17
       6666.1025  9.89240e-17
       6667.0728  9.98826e-17
       6668.0425  9.82407e-17
       6669.0128  9.76799e-17
       6669.9825  9.74673e-17
       6670.9528  9.90665e-17
       6671.9226  1.00482e-16
       6672.8923  1.00836e-16
       6673.8626  9.99136e-17
       6674.8324  1.01141e-16
       6675.8026  1.00589e-16
       6676.7724  9.86920e-17
       6677.7427  9.46768e-17
       6678.7124  9.05433e-17
       6679.6822  9.03354e-17
       6680.6525  8.89552e-17
       6681.6222  8.73032e-17
       6682.5925  8.70923e-17
       6683.5623  8.79223e-17
       6684.5325  8.79374e-17
       6685.5023  8.76750e-17
       6686.4720  8.89535e-17
       6687.4423  8.85764e-17
       6688.4121  8.81174e-17
       6689.3823  8.67468e-17
       6690.3521  8.59527e-17
       6691.3224  8.43802e-17
       6692.2921  8.59679e-17
       6693.2619  8.88408e-17
       6694.2322  9.04104e-17
       6695.2019  8.91875e-17
       6696.1722  8.98664e-17
       6697.1420  8.91081e-17
       6698.1117  8.93679e-17
       6699.0820  8.83555e-17
       6700.0517  8.75307e-17
       6701.0220  8.56326e-17
       6701.9918  8.93989e-17
       6702.9620  9.06172e-17
       6703.9318  9.25211e-17
       6704.9016  9.29534e-17
       6705.8718  9.17271e-17
       6706.8416  9.03458e-17
       6707.8119  9.03125e-17
       6708.7816  9.27635e-17
       6709.7519  9.41604e-17
       6710.7217  9.39298e-17
       6711.6914  9.37000e-17
       6712.6617  9.39843e-17
       6713.6315  9.31698e-17
       6714.6017  9.30077e-17
       6715.5715  9.43666e-17
       6716.5417  9.56184e-17
       6717.5115  9.63288e-17
       6718.4813  9.75648e-17
       6719.4515  9.99234e-17
       6720.4213  9.90105e-17
       6721.3916  9.79181e-17
       6722.3613  9.82618e-17
       6723.3316  9.64654e-17
       6724.3014  9.75877e-17
       6725.2711  9.90237e-17
       6726.2414  9.98245e-17
       6727.2112  9.71740e-17
       6728.1814  9.98919e-17
       6729.1512  1.00525e-16
       6730.1214  9.94572e-17
       6731.0912  1.00183e-16
       6732.0610  9.88655e-17
       6733.0312  9.82876e-17
       6734.0010  9.92394e-17
       6734.9713  9.81866e-17
       6735.9410  9.53175e-17
       6736.9113  9.53765e-17
       6737.8811  9.57769e-17
       6738.8508  9.54599e-17
       6739.8211  9.42493e-17
       6740.7909  9.41025e-17
       6741.7611  9.28510e-17
       6742.7309  9.12233e-17
       6743.7007  9.06122e-17
       6744.6709  9.06542e-17
       6745.6407  8.88704e-17
       6746.6109  8.57306e-17
       6747.5807  8.49344e-17
       6748.5510  8.69194e-17
       6749.5207  8.83727e-17
       6750.4905  8.91117e-17
       6751.4608  8.98663e-17
       6752.4305  9.12368e-17
       6753.4008  9.50543e-17
       6754.3706  9.74657e-17
       6755.3408  9.62708e-17
       6756.3106  9.69828e-17
       6757.2804  9.58742e-17
       6758.2506  9.84755e-17
       6759.2204  9.71178e-17
       6760.1906  9.73456e-17
       6761.1604  9.94571e-17
       6762.1307  9.88517e-17
       6763.1004  9.78806e-17
       6764.0702  9.69514e-17
       6765.0405  9.66774e-17
       6766.0102  9.61245e-17
       6766.9805  9.35298e-17
       6767.9503  9.29112e-17
       6768.9205  9.06261e-17
       6769.8903  8.91342e-17
       6770.8601  9.00058e-17
       6771.8303  8.78434e-17
       6772.8001  8.61001e-17
       6773.7703  8.86241e-17
       6774.7401  8.79994e-17
       6775.7104  8.62290e-17
       6776.6801  8.73938e-17
       6777.6499  8.96236e-17
       6778.6202  9.03190e-17
       6779.5899  9.11346e-17
       6780.5602  9.08594e-17
       6781.5300  8.92335e-17
       6782.5002  8.97937e-17
       6783.4700  8.94670e-17
       6784.4398  9.05742e-17
       6785.4100  9.06534e-17
       6786.3798  8.95231e-17
       6787.3500  9.09179e-17
       6788.3198  9.43186e-17
       6789.2896  9.85342e-17
       6790.2598  9.93786e-17
       6791.2296  9.72902e-17
       6792.1999  9.57735e-17
       6793.1696  9.62389e-17
       6794.1399  9.58793e-17
       6795.1097  9.55711e-17
       6796.0794  9.60261e-17
       6797.0497  9.58735e-17
       6798.0195  9.39759e-17
       6798.9897  9.40195e-17
       6799.9595  9.46642e-17
       6800.9297  9.58334e-17
       6801.8995  9.64828e-17
       6802.8693  9.58487e-17
       6803.8395  9.71201e-17
       6804.8093  9.51782e-17
       6805.7796  9.41210e-17
       6806.7493  9.49180e-17
       6807.7196  9.62803e-17
       6808.6894  9.32645e-17
       6809.6591  9.22302e-17
       6810.6294  9.41244e-17
       6811.5992  9.49456e-17
       6812.5694  9.29292e-17
       6813.5392  9.29879e-17
       6814.5094  9.52874e-17
       6815.4792  9.51891e-17
       6816.4490  9.41453e-17
       6817.4192  9.49947e-17
       6818.3890  9.53025e-17
       6819.3593  9.44720e-17
       6820.3290  9.41247e-17
       6821.2993  9.39931e-17
       6822.2691  9.10922e-17
       6823.2388  9.20648e-17
       6824.2091  9.30908e-17
       6825.1789  9.28635e-17
       6826.1491  9.28788e-17
       6827.1189  9.16835e-17
       6828.0892  9.22167e-17
       6829.0589  9.30218e-17
       6830.0287  9.59279e-17
       6830.9989  9.75357e-17
       6831.9687  9.77457e-17
       6832.9390  9.78925e-17
       6833.9087  9.85081e-17
       6834.8785  9.71265e-17
       6835.8488  9.70014e-17
       6836.8185  9.62503e-17
       6837.7888  9.51390e-17
       6838.7586  9.50246e-17
       6839.7288  9.39845e-17
       6840.6986  9.48002e-17
       6841.6684  9.51004e-17
       6842.6386  9.40637e-17
       6843.6084  9.50558e-17
       6844.5787  9.48438e-17
       6845.5484  9.52259e-17
       6846.5187  9.65098e-17
       6847.4884  9.50711e-17
       6848.4582  9.52805e-17
       6849.4285  9.41578e-17
       6850.3982  9.43402e-17
       6851.3685  9.50497e-17
       6852.3383  9.34845e-17
       6853.3085  9.17585e-17
       6854.2783  8.84710e-17
       6855.2481  8.80346e-17
       6856.2183  8.73863e-17
       6857.1881  8.76363e-17
       6858.1584  8.83461e-17
       6859.1281  9.11303e-17
       6860.0984  9.05267e-17
       6861.0681  9.16857e-17
       6862.0379  9.48106e-17
       6863.0082  9.14443e-17
       6863.9779  8.89827e-17
       6864.9482  8.40916e-17
       6865.9180  7.91276e-17
       6866.8882  7.66132e-17
       6867.8580  7.09687e-17
       6868.8278  6.69342e-17
       6869.7980  6.46252e-17
       6870.7678  6.28071e-17
       6871.7381  6.23605e-17
       6872.7078  6.26767e-17
       6873.6781  6.52594e-17
       6874.6479  6.88736e-17
       6875.6176  7.18919e-17
       6876.5879  7.37263e-17
       6877.5576  7.53564e-17
       6878.5279  7.72724e-17
       6879.4977  8.03689e-17
       6880.4674  8.37603e-17
       6881.4377  8.56264e-17
       6882.4075  8.45692e-17
       6883.3777  8.47307e-17
       6884.3475  8.53728e-17
       6885.3178  8.20329e-17
       6886.2875  7.98194e-17
       6887.2573  7.86352e-17
       6888.2276  7.84103e-17
       6889.1973  7.90457e-17
       6890.1676  7.96707e-17
       6891.1374  8.08974e-17
       6892.1076  7.92566e-17
       6893.0774  7.76960e-17
       6894.0471  7.98558e-17
       6895.0174  8.18063e-17
       6895.9872  8.24784e-17
       6896.9574  8.37793e-17
       6897.9272  8.33139e-17
       6898.8975  8.18934e-17
       6899.8672  8.08339e-17
       6900.8370  8.12516e-17
       6901.8073  8.43743e-17
       6902.7770  8.42659e-17
       6903.7473  8.42275e-17
       6904.7171  8.43378e-17
       6905.6873  8.21294e-17
       6906.6571  8.01436e-17
       6907.6269  8.04271e-17
       6908.5971  8.37062e-17
       6909.5669  8.69628e-17
       6910.5371  8.55182e-17
       6911.5069  8.42844e-17
       6912.4772  8.36914e-17
       6913.4469  8.55966e-17
       6914.4167  8.67355e-17
       6915.3870  8.74878e-17
       6916.3567  8.83531e-17
       6917.3270  8.79061e-17
       6918.2968  8.97182e-17
       6919.2670  9.17208e-17
       6920.2368  9.17557e-17
       6921.2066  9.23159e-17
       6922.1768  8.98663e-17
       6923.1466  9.09732e-17
       6924.1168  9.41319e-17
       6925.0866  9.18717e-17
       6926.0564  8.91761e-17
       6927.0266  8.94977e-17
       6927.9964  8.81327e-17
       6928.9667  8.99225e-17
       6929.9364  9.02034e-17
       6930.9067  8.94138e-17
       6931.8765  8.88973e-17
       6932.8462  8.92204e-17
       6933.8165  9.08023e-17
       6934.7863  9.02084e-17
       6935.7565  8.99330e-17
       6936.7263  8.85402e-17
       6937.6965  8.74530e-17
       6938.6663  8.81272e-17
       6939.6361  8.77135e-17
       6940.6063  8.64564e-17
       6941.5761  8.63694e-17
       6942.5464  8.64611e-17
       6943.5161  8.58746e-17
       6944.4864  8.45084e-17
       6945.4562  8.50136e-17
       6946.4259  8.60877e-17
       6947.3962  8.77724e-17
       6948.3660  8.80286e-17
       6949.3362  8.72211e-17
       6950.3060  8.51218e-17
       6951.2762  8.38994e-17
       6952.2460  8.67300e-17
       6953.2158  8.93185e-17
       6954.1860  8.89085e-17
       6955.1558  8.78619e-17
       6956.1261  8.57632e-17
       6957.0958  8.65170e-17
       6958.0661  8.86477e-17
       6959.0359  9.10281e-17
       6960.0056  8.94664e-17
       6960.9759  9.05038e-17
       6961.9457  9.18347e-17
       6962.9159  9.08558e-17
       6963.8857  8.93060e-17
       6964.8559  9.07808e-17
       6965.8257  9.06995e-17
       6966.7955  9.12403e-17
       6967.7657  9.17407e-17
       6968.7355  8.94130e-17
       6969.7058  8.66398e-17
       6970.6755  8.65559e-17
       6971.6453  8.72888e-17
       6972.6156  8.69613e-17
       6973.5853  8.75839e-17
       6974.5556  9.02756e-17
       6975.5254  8.96984e-17
       6976.4956  8.75919e-17
       6977.4654  8.76158e-17
       6978.4352  8.80378e-17
       6979.4054  8.68700e-17
       6980.3752  8.55591e-17
       6981.3454  8.43147e-17
       6982.3152  8.48991e-17
       6983.2855  8.60127e-17
       6984.2552  8.68680e-17
       6985.2250  8.58887e-17
       6986.1953  8.45187e-17
       6987.1650  8.58815e-17
       6988.1353  8.54726e-17
       6989.1051  8.31475e-17
       6990.0753  8.29947e-17
       6991.0451  8.25965e-17
       6992.0149  8.28985e-17
       6992.9851  8.62915e-17
       6993.9549  8.71346e-17
       6994.9251  8.96753e-17
       6995.8949  8.84242e-17
       6996.8652  8.80228e-17
       6997.8349  8.71994e-17
       6998.8047  8.57672e-17
       6999.7750  8.52802e-17
       7000.7447  8.09083e-17
       7001.7150  8.21690e-17
       7002.6848  8.33482e-17
       7003.6550  8.01854e-17
       7004.6248  7.87996e-17
       7005.5946  7.71223e-17
       7006.5648  7.92487e-17
       7007.5346  8.27489e-17
       7008.5048  8.36126e-17
       7009.4746  8.53156e-17
       7010.4449  8.39050e-17
       7011.4146  8.57026e-17
       7012.3844  8.86205e-17
       7013.3547  8.71271e-17
       7014.3244  8.83754e-17
       7015.2947  8.64013e-17
       7016.2645  8.67436e-17
       7017.2342  8.75091e-17
       7018.2045  8.48932e-17
       7019.1743  8.58804e-17
       7020.1445  8.60362e-17
       7021.1143  8.43346e-17
       7022.0845  8.30729e-17
       7023.0543  8.23574e-17
       7024.0241  8.15580e-17
       7024.9943  8.04639e-17
       7025.9641  7.97349e-17
       7026.9344  7.59978e-17
       7027.9041  7.42336e-17
       7028.8744  7.02717e-17
       7029.8442  6.50791e-17
       7030.8139  6.54416e-17
       7031.7842  6.58838e-17
       7032.7540  6.52371e-17
       7033.7242  6.58624e-17
       7034.6940  7.11127e-17
       7035.6643  7.49815e-17
       7036.6340  7.21221e-17
       7037.6038  7.41845e-17
       7038.5740  7.68416e-17
       7039.5438  7.76076e-17
       7040.5141  7.49195e-17
       7041.4838  7.35940e-17
       7042.4541  7.40162e-17
       7043.4239  7.32766e-17
       7044.3936  7.09348e-17
       7045.3639  7.14162e-17
       7046.3337  7.41832e-17
       7047.3039  7.64519e-17
       7048.2737  7.61281e-17
       7049.2440  7.55876e-17
       7050.2137  7.89307e-17
       7051.1835  8.29687e-17
       7052.1538  8.07444e-17
       7053.1235  7.97656e-17
       7054.0938  7.92671e-17
       7055.0635  8.27985e-17
       7056.0338  8.37180e-17
       7057.0036  8.36674e-17
       7057.9733  8.21689e-17
       7058.9436  7.92646e-17
       7059.9134  8.05937e-17
       7060.8836  8.13882e-17
       7061.8534  7.94783e-17
       7062.8232  8.11262e-17
       7063.7934  7.98884e-17
       7064.7632  7.73645e-17
       7065.7335  7.78364e-17
       7066.7032  7.82890e-17
       7067.6735  8.49956e-17
       7068.6433  8.12953e-17
       7069.6130  8.11608e-17
       7070.5833  8.26817e-17
       7071.5530  8.72914e-17
       7072.5233  8.65373e-17
       7073.4931  8.28776e-17
       7074.4633  8.23144e-17
       7075.4331  8.33415e-17
       7076.4029  8.39802e-17
       7077.3731  8.25505e-17
       7078.3429  8.17277e-17
       7079.3132  8.28496e-17
       7080.2829  8.15202e-17
       7081.2532  8.08787e-17
       7082.2230  8.06763e-17
       7083.1927  8.03503e-17
       7084.1630  7.81977e-17
       7085.1327  7.79821e-17
       7086.1030  7.72555e-17
       7087.0728  7.80827e-17
       7088.0430  8.10324e-17
       7089.0128  8.19176e-17
       7089.9826  8.27020e-17
       7090.9528  8.06872e-17
       7091.9226  8.08509e-17
       7092.8929  8.31725e-17
       7093.8626  8.31844e-17
       7094.8329  8.31932e-17
       7095.8027  8.36366e-17
       7096.7724  8.28796e-17
       7097.7427  7.98862e-17
       7098.7125  7.89213e-17
       7099.6827  7.85370e-17
       7100.6525  7.59819e-17
       7101.6227  7.73157e-17
       7102.5925  7.63430e-17
       7103.5623  7.46763e-17
       7104.5325  7.43234e-17
       7105.5023  7.38158e-17
       7106.4726  7.68910e-17
       7107.4423  7.42580e-17
       7108.4121  7.71008e-17
       7109.3824  7.92341e-17
       7110.3521  7.83663e-17
       7111.3224  7.43274e-17
       7112.2922  7.22060e-17
       7113.2624  7.17355e-17
       7114.2322  6.98856e-17
       7115.2020  6.82954e-17
       7116.1722  6.82398e-17
       7117.1420  6.77974e-17
       7118.1122  6.77789e-17
       7119.0820  7.01549e-17
       7120.0523  7.24806e-17
       7121.0220  7.06209e-17
       7121.9918  7.01199e-17
       7122.9621  7.05494e-17
       7123.9318  7.11826e-17
       7124.9021  7.38442e-17
       7125.8719  7.23720e-17
       7126.8421  7.27805e-17
       7127.8119  7.03734e-17


==> anc/D6-2-Gaia1798008584396457088-NOT-helio.dat <==
# D6-2-Gaia1798008584396457088-NOT-helio.dat (Shen et al. 2018)
# air wavelengths corrected to heliocentric frame
# wavelength (A)   flux (erg/cm2/s/A)
       3366.2061  6.18746e-16
       3369.2542  3.52675e-16
       3372.3022  6.95736e-16
       3375.3503  3.86210e-16
       3378.3984  2.59048e-16
       3381.4464  3.30866e-16
       3384.4945  2.39019e-16
       3387.5425  8.49322e-16
       3390.5906  4.35469e-16
       3393.6386  3.91607e-16
       3396.6867  3.29620e-16
       3399.7348  1.56311e-16
       3402.7828 -5.40144e-17
       3405.8309  7.95450e-16
       3408.8789  4.67097e-16
       3411.9270  3.92296e-16
       3414.9750  2.63476e-16
       3418.0231  7.15268e-16
       3421.0712  8.58953e-16
       3424.1192  3.36512e-16
       3427.1673  7.09412e-16
       3430.2153  6.58811e-16
       3433.2634  7.89191e-17
       3436.3114  4.39000e-16
       3439.3595  1.14853e-15
       3442.4076  4.81298e-16
       3445.4556  6.58580e-16
       3448.5037  5.31298e-16
       3451.5515  5.49014e-16
       3454.5995  9.45695e-16
       3457.6476  6.83251e-16
       3460.6956  5.80179e-16
       3463.7437  1.02886e-15
       3466.7918  7.81561e-16
       3469.8398  6.31714e-16
       3472.8879  5.78109e-16
       3475.9359  3.54672e-16
       3478.9840  4.76536e-16
       3482.0320  1.03647e-15
       3485.0801  8.11281e-16
       3488.1282  6.82011e-17
       3491.1762  5.93903e-16
       3494.2243  9.03250e-16
       3497.2723  8.66313e-16
       3500.3204  8.39351e-16
       3503.3684  8.80186e-16
       3506.4165  7.33946e-16
       3509.4646  5.52083e-16
       3512.5126  7.47373e-16
       3515.5607  7.44059e-16
       3518.6087  6.73870e-16
       3521.6568  9.67606e-16
       3524.7048  6.15541e-16
       3527.7529  4.79488e-16
       3530.8010  9.31839e-16
       3533.8490  1.10976e-15
       3536.8971  7.80318e-16
       3539.9451  9.37336e-16
       3542.9932  1.04271e-15
       3546.0412  9.81006e-16
       3549.0893  8.19865e-16
       3552.1374  1.06136e-15
       3555.1854  7.72538e-16
       3558.2335  6.08379e-16
       3561.2815  8.77585e-16
       3564.3296  7.78007e-16
       3567.3776  8.77664e-16
       3570.4257  6.27193e-16
       3573.4738  7.12777e-16
       3576.5218  9.13120e-16
       3579.5699  7.15778e-16
       3582.6177  9.26476e-16
       3585.6657  5.22962e-16
       3588.7138  7.62885e-16
       3591.7619  8.92270e-16
       3594.8099  1.09337e-15
       3597.8580  6.73656e-16
       3600.9060  6.92361e-16
       3603.9541  5.81355e-16
       3607.0021  7.53606e-16
       3610.0502  5.50566e-16
       3613.0983  6.89859e-16
       3616.1463  7.96795e-16
       3619.1944  4.82119e-16
       3622.2424  8.10447e-16
       3625.2905  8.65334e-16
       3628.3385  7.07932e-16
       3631.3866  6.56142e-16
       3634.4347  8.89323e-16
       3637.4827  7.47021e-16
       3640.5308  5.43811e-16
       3643.5788  8.34349e-16
       3646.6269  8.35286e-16
       3649.6749  8.69524e-16
       3652.7230  8.07438e-16
       3655.7711  8.78046e-16
       3658.8191  8.61651e-16
       3661.8672  9.57041e-16
       3664.9152  7.17223e-16
       3667.9633  8.01178e-16
       3671.0113  8.41499e-16
       3674.0594  9.83537e-16
       3677.1075  8.10003e-16
       3680.1555  6.98154e-16
       3683.2036  7.41414e-16
       3686.2516  8.89568e-16
       3689.2997  9.10560e-16
       3692.3477  9.59073e-16
       3695.3958  8.42028e-16
       3698.4439  9.79345e-16
       3701.4919  8.95435e-16
       3704.5400  9.48839e-16
       3707.5880  8.21799e-16
       3710.6358  8.74703e-16
       3713.6839  8.41311e-16
       3716.7319  9.18347e-16
       3719.7800  9.06414e-16
       3722.8281  8.68215e-16
       3725.8761  8.68318e-16
       3728.9242  7.61946e-16
       3731.9722  7.07537e-16
       3735.0203  6.62700e-16
       3738.0683  8.63599e-16
       3741.1164  7.72623e-16
       3744.1645  7.52684e-16
       3747.2125  7.72008e-16
       3750.2606  8.60154e-16
       3753.3086  8.92055e-16
       3756.3567  8.74057e-16
       3759.4047  6.41230e-16
       3762.4528  8.40332e-16
       3765.5009  8.09259e-16
       3768.5489  8.02638e-16
       3771.5970  7.96017e-16
       3774.6450  7.89396e-16
       3777.6931  7.82774e-16
       3780.7411  7.76153e-16
       3783.7892  7.69532e-16
       3786.8373  7.62911e-16
       3789.8853  8.08135e-16
       3792.9334  7.81806e-16
       3795.9814  8.92735e-16
       3799.0295  8.39760e-16
       3802.0775  7.05927e-16
       3805.1256  9.08069e-16
       3808.1737  9.20551e-16
       3811.2217  8.97882e-16
       3814.2698  8.74692e-16
       3817.3178  7.60921e-16
       3820.3659  6.71372e-16
       3823.4139  6.88167e-16
       3826.4620  7.18960e-16
       3829.5101  6.04975e-16
       3832.5581  5.49986e-16
       3835.6062  5.31338e-16
       3838.6542  5.79998e-16
       3841.7020  7.99196e-16
       3844.7501  8.44151e-16
       3847.7982  7.97702e-16
       3850.8462  7.81468e-16
       3853.8943  8.08659e-16
       3856.9423  8.85469e-16
       3859.9904  9.22011e-16
       3863.0384  9.53530e-16
       3866.0865  8.93341e-16
       3869.1346  9.33425e-16
       3872.1826  9.20919e-16
       3875.2307  1.00534e-15
       3878.2787  9.30728e-16
       3881.3268  9.35498e-16
       3884.3748  9.20359e-16
       3887.4229  7.82408e-16
       3890.4710  9.06347e-16
       3893.5190  9.02328e-16
       3896.5671  8.12245e-16
       3899.6151  7.76126e-16
       3902.6632  7.94329e-16
       3905.7112  9.20354e-16
       3908.7593  9.62839e-16
       3911.8074  8.92057e-16
       3914.8554  8.53162e-16
       3917.9035  8.06048e-16
       3920.9515  8.52494e-16
       3923.9996  7.74845e-16
       3927.0476  7.41231e-16
       3930.0957  6.65162e-16
       3933.1438  6.10225e-16
       3936.1918  6.07321e-16
       3939.2399  6.04495e-16
       3942.2879  6.72462e-16
       3945.3360  7.54047e-16
       3948.3840  8.34925e-16
       3951.4321  8.55799e-16
       3954.4802  8.67080e-16
       3957.5282  8.59253e-16
       3960.5763  7.74225e-16
       3963.6243  6.56386e-16
       3966.6724  6.76845e-16
       3969.7204  5.91565e-16
       3972.7682  6.19756e-16
       3975.8163  8.41625e-16
       3978.8644  8.80619e-16
       3981.9124  8.53256e-16
       3984.9605  9.70843e-16
       3988.0085  8.50361e-16
       3991.0566  8.02708e-16
       3994.1046  8.77330e-16
       3997.1527  9.22628e-16
       4000.2008  8.65249e-16
       4003.2488  8.23659e-16
       4006.2969  8.84131e-16
       4009.3449  8.38236e-16
       4012.3930  8.29786e-16
       4015.4410  8.78006e-16
       4018.4891  9.29583e-16
       4021.5372  8.93935e-16
       4024.5852  8.50593e-16
       4027.6333  8.71639e-16
       4030.6813  7.66955e-16
       4033.7294  7.70822e-16
       4036.7774  8.46689e-16
       4039.8255  8.88035e-16
       4042.8736  8.83311e-16
       4045.9216  8.72882e-16
       4048.9697  8.99104e-16
       4052.0177  8.82661e-16
       4055.0658  8.95703e-16
       4058.1138  8.50374e-16
       4061.1619  7.72993e-16
       4064.2100  7.92006e-16
       4067.2580  7.88603e-16
       4070.3061  7.53686e-16
       4073.3541  8.24748e-16
       4076.4022  8.12197e-16
       4079.4502  7.96139e-16
       4082.4983  8.13259e-16
       4085.5464  8.61545e-16
       4088.5944  8.89417e-16
       4091.6425  9.21618e-16
       4094.6905  9.91669e-16
       4097.7386  9.62413e-16
       4100.7866  9.22957e-16
       4103.8347  9.95852e-16
       4106.8828  1.02013e-15
       4109.9308  9.22363e-16
       4112.9789  1.02727e-15
       4116.0269  8.74450e-16
       4119.0750  9.34094e-16
       4122.1230  9.68614e-16
       4125.1711  9.39859e-16
       4128.2192  9.13076e-16
       4131.2672  9.15973e-16
       4134.3153  9.29271e-16
       4137.3633  9.03071e-16
       4140.4114  8.75427e-16
       4143.4594  9.12923e-16
       4146.5075  9.08993e-16
       4149.5556  8.51692e-16
       4152.6036  8.41063e-16
       4155.6517  8.97301e-16
       4158.6997  8.77392e-16
       4161.7478  8.86030e-16
       4164.7958  9.13946e-16
       4167.8434  9.50537e-16
       4170.8915  8.21514e-16
       4173.9395  8.23434e-16
       4176.9876  8.49423e-16
       4180.0356  8.85293e-16
       4183.0837  8.64988e-16
       4186.1317  8.16357e-16
       4189.1798  8.28497e-16
       4192.2279  8.72305e-16
       4195.2759  9.37827e-16
       4198.3240  8.86527e-16
       4201.3720  8.24863e-16
       4204.4201  8.46392e-16
       4207.4681  8.33632e-16
       4210.5162  8.15151e-16
       4213.5643  8.04096e-16
       4216.6123  7.93679e-16
       4219.6604  7.66116e-16
       4222.7084  7.54764e-16
       4225.7565  7.27967e-16
       4228.8045  7.58928e-16
       4231.8526  8.07131e-16
       4234.9007  8.33136e-16
       4237.9487  8.77451e-16
       4240.9968  8.85608e-16
       4244.0448  8.99183e-16
       4247.0929  8.88235e-16
       4250.1409  9.12517e-16
       4253.1890  8.96598e-16
       4256.2371  9.04713e-16
       4259.2851  9.12828e-16
       4262.3332  9.20943e-16
       4265.3812  8.88107e-16
       4268.4293  8.82326e-16
       4271.4773  8.54208e-16
       4274.5254  8.34977e-16
       4277.5735  9.36577e-16
       4280.6215  9.48839e-16
       4283.6696  9.85166e-16
       4286.7176  9.75150e-16
       4289.7657  8.98029e-16
       4292.8137  8.75398e-16
       4295.8618  9.01040e-16
       4298.9099  9.14120e-16
       4301.9579  8.87005e-16
       4305.0060  8.80632e-16
       4308.0540  8.79261e-16
       4311.1021  8.84957e-16
       4314.1501  9.23891e-16
       4317.1982  9.37100e-16
       4320.2463  9.54023e-16
       4323.2943  8.94131e-16
       4326.3424  9.38518e-16
       4329.3904  9.00090e-16
       4332.4385  9.25182e-16
       4335.4865  9.72788e-16
       4338.5346  9.24839e-16
       4341.5827  8.60160e-16
       4344.6307  8.28038e-16
       4347.6788  8.35614e-16
       4350.7268  8.20330e-16
       4353.7749  7.86770e-16
       4356.8229  7.90565e-16
       4359.8710  8.41737e-16
       4362.9191  8.25836e-16
       4365.9671  8.60396e-16
       4369.0152  8.84268e-16
       4372.0632  8.06137e-16
       4375.1113  8.23292e-16
       4378.1593  9.03841e-16
       4381.2074  9.07811e-16
       4384.2555  8.60533e-16
       4387.3035  8.77587e-16
       4390.3516  8.02567e-16
       4393.3996  8.52622e-16
       4396.4477  8.55218e-16
       4399.4957  9.11236e-16
       4402.5438  8.49070e-16
       4405.5919  8.76689e-16
       4408.6399  8.39741e-16
       4411.6880  8.42962e-16
       4414.7360  9.03856e-16
       4417.7841  8.98108e-16
       4420.8321  8.58403e-16
       4423.8802  8.75609e-16
       4426.9278  8.55007e-16
       4429.9758  8.34778e-16
       4433.0239  8.09740e-16
       4436.0719  8.05294e-16
       4439.1200  8.67923e-16
       4442.1680  8.62298e-16
       4445.2161  8.43826e-16
       4448.2642  8.39303e-16
       4451.3122  8.33026e-16
       4454.3603  7.82347e-16
       4457.4083  7.39702e-16
       4460.4564  7.29386e-16
       4463.5044  6.88476e-16
       4466.5525  6.94532e-16
       4469.6006  7.09968e-16
       4472.6486  7.32885e-16
       4475.6967  7.39277e-16
       4478.7447  6.69558e-16
       4481.7928  6.47757e-16
       4484.8408  7.04983e-16
       4487.8889  7.54092e-16
       4490.9370  8.22210e-16
       4493.9850  8.40481e-16
       4497.0331  8.59125e-16
       4500.0811  8.99423e-16
       4503.1292  8.74239e-16
       4506.1772  8.86175e-16
       4509.2253  8.78278e-16
       4512.2734  8.97271e-16
       4515.3214  7.94123e-16
       4518.3695  8.45401e-16
       4521.4175  8.26867e-16
       4524.4656  8.24674e-16
       4527.5136  7.98878e-16
       4530.5617  7.58635e-16
       4533.6098  7.89338e-16
       4536.6578  8.03502e-16
       4539.7059  8.33751e-16
       4542.7539  8.42472e-16
       4545.8020  8.08907e-16
       4548.8500  7.99455e-16
       4551.8981  7.93364e-16
       4554.9462  7.41142e-16
       4557.9942  7.93829e-16
       4561.0423  7.98967e-16
       4564.0903  8.52589e-16
       4567.1384  8.12898e-16
       4570.1864  8.28107e-16
       4573.2345  8.21844e-16
       4576.2826  7.50328e-16
       4579.3306  7.26530e-16
       4582.3787  7.81328e-16
       4585.4267  7.72147e-16
       4588.4748  7.51422e-16
       4591.5228  7.53886e-16
       4594.5709  7.59537e-16
       4597.6190  8.00462e-16
       4600.6670  7.64220e-16
       4603.7151  7.99328e-16
       4606.7631  8.06225e-16
       4609.8112  8.22871e-16
       4612.8592  7.61718e-16
       4615.9073  7.93315e-16
       4618.9554  7.94333e-16
       4622.0034  8.18886e-16
       4625.0515  8.33017e-16
       4628.0995  7.89801e-16
       4631.1476  7.75067e-16
       4634.1956  7.89819e-16
       4637.2437  7.77790e-16
       4640.2918  7.58168e-16
       4643.3398  7.27117e-16
       4646.3879  7.46479e-16
       4649.4359  7.14283e-16
       4652.4840  6.96692e-16
       4655.5320  7.05476e-16
       4658.5801  7.11227e-16
       4661.6282  7.37319e-16
       4664.6762  7.00978e-16
       4667.7243  6.75636e-16
       4670.7723  6.78515e-16
       4673.8204  6.61833e-16
       4676.8684  6.83433e-16
       4679.9165  7.16937e-16
       4682.9646  6.93916e-16
       4686.0121  7.54115e-16
       4689.0602  7.51722e-16
       4692.1082  7.23830e-16
       4695.1563  6.85755e-16
       4698.2043  7.19483e-16
       4701.2524  6.99331e-16
       4704.3005  6.67293e-16
       4707.3485  7.01343e-16
       4710.3966  7.80271e-16
       4713.4446  7.44983e-16
       4716.4927  7.17888e-16
       4719.5407  8.05008e-16
       4722.5888  7.66897e-16
       4725.6369  7.55775e-16
       4728.6849  7.59933e-16
       4731.7330  7.09499e-16
       4734.7810  6.95771e-16
       4737.8291  6.97611e-16
       4740.8771  6.88894e-16
       4743.9252  7.24493e-16
       4746.9733  7.41673e-16
       4750.0213  7.27311e-16
       4753.0694  7.10369e-16
       4756.1174  7.23644e-16
       4759.1655  7.56823e-16
       4762.2135  7.23293e-16
       4765.2616  6.29693e-16
       4768.3097  5.84788e-16
       4771.3577  6.09756e-16
       4774.4058  6.51098e-16
       4777.4538  6.54236e-16
       4780.5019  6.77038e-16
       4783.5499  7.21336e-16
       4786.5980  7.52824e-16
       4789.6461  7.27283e-16
       4792.6941  7.26763e-16
       4795.7422  7.63664e-16
       4798.7902  7.36682e-16
       4801.8383  7.21858e-16
       4804.8863  6.80542e-16
       4807.9344  7.27340e-16
       4810.9825  7.69361e-16
       4814.0305  7.61143e-16
       4817.0786  7.70905e-16
       4820.1266  7.92508e-16
       4823.1747  7.78144e-16
       4826.2227  7.58988e-16
       4829.2708  7.50368e-16
       4832.3189  7.45669e-16
       4835.3669  7.50558e-16
       4838.4150  7.44805e-16
       4841.4630  7.66958e-16
       4844.5111  7.43814e-16
       4847.5591  7.54789e-16
       4850.6072  7.38482e-16
       4853.6553  7.46239e-16
       4856.7033  7.53145e-16
       4859.7514  7.33429e-16
       4862.7994  7.17108e-16
       4865.8475  7.10540e-16
       4868.8955  7.31826e-16
       4871.9436  7.23109e-16
       4874.9917  6.97754e-16
       4878.0397  7.47137e-16
       4881.0878  7.33525e-16
       4884.1358  7.03768e-16
       4887.1839  7.12171e-16
       4890.2319  6.94974e-16
       4893.2800  7.16401e-16
       4896.3281  7.54308e-16
       4899.3761  7.19101e-16
       4902.4242  7.11970e-16
       4905.4722  7.12581e-16
       4908.5203  6.86409e-16
       4911.5683  6.88526e-16
       4914.6164  7.13922e-16
       4917.6645  6.95415e-16
       4920.7125  6.83689e-16
       4923.7606  6.77166e-16
       4926.8086  6.73782e-16
       4929.8567  6.72234e-16
       4932.9047  6.62852e-16
       4935.9528  6.30759e-16
       4939.0009  6.36564e-16
       4942.0489  6.68138e-16
       4945.0970  7.05934e-16
       4948.1445  7.15196e-16
       4951.1926  6.99144e-16
       4954.2406  6.86233e-16
       4957.2887  6.63878e-16
       4960.3368  6.46704e-16
       4963.3848  6.15698e-16
       4966.4329  5.73033e-16
       4969.4809  5.56842e-16
       4972.5290  5.77712e-16
       4975.5770  6.51358e-16
       4978.6251  6.63380e-16
       4981.6732  6.32682e-16
       4984.7212  6.44490e-16
       4987.7693  6.47821e-16
       4990.8173  6.73080e-16
       4993.8654  6.89653e-16
       4996.9134  6.65068e-16
       4999.9615  6.74800e-16
       5003.0096  6.39345e-16
       5006.0576  6.34345e-16
       5009.1057  6.58428e-16
       5012.1537  6.19624e-16
       5015.2018  5.90111e-16
       5018.2498  5.65508e-16
       5021.2979  5.20465e-16
       5024.3460  5.39849e-16
       5027.3940  6.26504e-16
       5030.4421  6.75028e-16
       5033.4901  6.39810e-16
       5036.5382  5.98913e-16
       5039.5862  5.63070e-16
       5042.6343  5.45930e-16
       5045.6824  5.92518e-16
       5048.7304  6.18888e-16
       5051.7785  5.98548e-16
       5054.8265  6.03932e-16
       5057.8746  6.39006e-16
       5060.9226  6.54755e-16
       5063.9707  6.26839e-16
       5067.0188  6.75398e-16
       5070.0668  6.36000e-16
       5073.1149  6.44250e-16
       5076.1629  6.71548e-16
       5079.2110  6.35245e-16
       5082.2590  6.07955e-16
       5085.3071  6.39057e-16
       5088.3552  6.50262e-16
       5091.4032  6.33859e-16
       5094.4513  6.64424e-16
       5097.4993  6.76659e-16
       5100.5474  6.54599e-16
       5103.5954  6.35268e-16
       5106.6435  6.94748e-16
       5109.6916  6.96750e-16
       5112.7396  6.74729e-16
       5115.7877  7.08082e-16
       5118.8357  6.94392e-16
       5121.8838  6.41993e-16
       5124.9318  6.69203e-16
       5127.9799  6.74575e-16
       5131.0280  6.22493e-16
       5134.0760  6.52053e-16
       5137.1241  6.22366e-16
       5140.1721  6.03479e-16
       5143.2202  6.20128e-16
       5146.2682  5.97452e-16
       5149.3163  5.84618e-16
       5152.3644  5.82583e-16
       5155.4124  5.93562e-16
       5158.4605  5.98700e-16
       5161.5085  5.74457e-16
       5164.5566  5.84986e-16
       5167.6046  5.73453e-16
       5170.6527  5.85703e-16
       5173.7008  6.25874e-16
       5176.7488  6.43485e-16
       5179.7969  6.58978e-16
       5182.8449  6.29839e-16
       5185.8930  6.16664e-16
       5188.9410  6.46365e-16
       5191.9891  6.59457e-16
       5195.0372  6.44133e-16
       5198.0852  6.43086e-16
       5201.1333  6.68802e-16
       5204.1813  6.75728e-16
       5207.2289  6.73298e-16
       5210.2769  6.51647e-16
       5213.3250  6.86788e-16
       5216.3731  6.45549e-16
       5219.4211  6.44264e-16
       5222.4692  6.46646e-16
       5225.5172  6.22122e-16
       5228.5653  6.05220e-16
       5231.6133  6.11309e-16
       5234.6614  6.20789e-16
       5237.7095  6.28609e-16
       5240.7575  6.51672e-16
       5243.8056  6.86579e-16
       5246.8536  6.66124e-16
       5249.9017  6.50483e-16
       5252.9497  6.57021e-16
       5255.9978  6.56509e-16
       5259.0459  6.34483e-16
       5262.0939  5.82477e-16
       5265.1420  5.70725e-16
       5268.1900  5.47958e-16
       5271.2381  5.46805e-16
       5274.2861  5.49069e-16
       5277.3342  5.75804e-16
       5280.3823  5.86577e-16
       5283.4303  5.94399e-16
       5286.4784  6.08827e-16
       5289.5264  5.92761e-16
       5292.5745  6.16074e-16
       5295.6225  6.05877e-16
       5298.6706  5.86399e-16
       5301.7187  5.64518e-16
       5304.7667  5.48628e-16
       5307.8148  5.66526e-16
       5310.8628  6.10602e-16
       5313.9109  6.16310e-16
       5316.9589  5.77909e-16
       5320.0070  6.08857e-16
       5323.0551  5.64098e-16
       5326.1031  5.23219e-16
       5329.1512  4.91793e-16
       5332.1992  4.71314e-16
       5335.2473  5.01287e-16
       5338.2953  5.48889e-16
       5341.3434  5.63899e-16
       5344.3915  6.02692e-16
       5347.4395  6.06224e-16
       5350.4876  6.25344e-16
       5353.5356  6.45201e-16
       5356.5837  6.38437e-16
       5359.6317  6.38671e-16
       5362.6798  6.36204e-16
       5365.7279  5.89685e-16
       5368.7759  6.00127e-16
       5371.8240  5.90052e-16
       5374.8720  6.02995e-16
       5377.9201  5.88650e-16
       5380.9681  5.86928e-16
       5384.0162  5.59409e-16
       5387.0643  5.83983e-16
       5390.1123  6.25427e-16
       5393.1604  5.97630e-16
       5396.2084  5.96005e-16
       5399.2565  5.74797e-16
       5402.3045  5.76155e-16
       5405.3526  5.65472e-16
       5408.4007  5.54250e-16
       5411.4487  5.75096e-16
       5414.4968  5.86477e-16
       5417.5448  5.70763e-16
       5420.5929  5.65872e-16
       5423.6409  5.77642e-16
       5426.6890  5.65996e-16
       5429.7371  5.70349e-16
       5432.7851  5.30383e-16
       5435.8332  5.00249e-16
       5438.8812  5.27006e-16
       5441.9293  5.55684e-16
       5444.9773  5.64456e-16
       5448.0254  5.85497e-16
       5451.0735  5.93017e-16
       5454.1215  5.87003e-16
       5457.1696  6.04568e-16
       5460.2176  6.03868e-16
       5463.2657  5.85557e-16
       5466.3132  5.79527e-16
       5469.3613  5.94277e-16
       5472.4094  6.08985e-16
       5475.4574  5.81557e-16
       5478.5055  5.67617e-16
       5481.5535  5.70035e-16
       5484.6016  5.71992e-16
       5487.6496  5.79193e-16
       5490.6977  5.79759e-16
       5493.7458  5.67754e-16
       5496.7938  5.61794e-16
       5499.8419  5.54652e-16
       5502.8899  5.57153e-16
       5505.9380  5.43947e-16
       5508.9860  5.34652e-16
       5512.0341  5.41971e-16
       5515.0822  5.40129e-16
       5518.1302  5.35723e-16
       5521.1783  5.65756e-16
       5524.2263  5.54657e-16
       5527.2744  5.29775e-16
       5530.3224  5.23200e-16
       5533.3705  5.50901e-16
       5536.4186  5.56318e-16
       5539.4666  5.18626e-16
       5542.5147  5.06453e-16
       5545.5627  4.99457e-16
       5548.6108  4.84292e-16
       5551.6588  4.78654e-16
       5554.7069  4.84870e-16
       5557.7550  5.17230e-16
       5560.8030  5.38854e-16
       5563.8511  5.48290e-16
       5566.8991  5.68025e-16
       5569.9472  5.61491e-16
       5572.9952  5.87634e-16
       5576.0433  5.84234e-16
       5579.0914  5.77791e-16
       5582.1394  5.78652e-16
       5585.1875  5.56004e-16
       5588.2355  5.31361e-16
       5591.2836  5.54571e-16
       5594.3316  5.65936e-16
       5597.3797  5.37701e-16
       5600.4278  5.56547e-16
       5603.4758  5.80901e-16
       5606.5239  6.02644e-16
       5609.5719  6.02696e-16
       5612.6200  5.90127e-16
       5615.6680  5.90179e-16
       5618.7161  5.55294e-16
       5621.7642  5.33010e-16
       5624.8122  5.43480e-16
       5627.8603  5.51772e-16
       5630.9083  5.55709e-16
       5633.9564  5.63991e-16
       5637.0044  5.51604e-16
       5640.0525  5.50635e-16
       5643.1006  5.79698e-16
       5646.1486  5.66794e-16
       5649.1967  5.70063e-16
       5652.2447  5.54383e-16
       5655.2928  5.21220e-16
       5658.3408  5.16631e-16
       5661.3889  5.33275e-16
       5664.4370  5.17421e-16
       5667.4850  4.95523e-16
       5670.5331  4.94250e-16
       5673.5811  5.30350e-16
       5676.6292  5.25987e-16
       5679.6772  5.24424e-16
       5682.7253  5.50895e-16
       5685.7734  5.26362e-16
       5688.8214  5.11026e-16
       5691.8695  5.33206e-16
       5694.9175  5.40221e-16
       5697.9656  5.44341e-16
       5701.0136  5.67563e-16
       5704.0617  5.69647e-16
       5707.1097  5.38139e-16
       5710.1578  5.36397e-16
       5713.2059  5.54992e-16
       5716.2539  5.69189e-16
       5719.3020  5.90766e-16
       5722.3500  5.62992e-16
       5725.3981  5.51981e-16
       5728.4457  5.82562e-16
       5731.4937  5.77265e-16
       5734.5418  5.81372e-16
       5737.5898  5.81960e-16
       5740.6379  5.76656e-16
       5743.6859  5.68770e-16
       5746.7340  5.56574e-16
       5749.7821  5.41315e-16
       5752.8301  5.39951e-16
       5755.8782  5.55651e-16
       5758.9262  5.52834e-16
       5761.9743  5.24454e-16
       5765.0223  5.42508e-16
       5768.0704  5.60459e-16
       5771.1185  5.55055e-16
       5774.1665  5.57989e-16
       5777.2146  5.75321e-16
       5780.2626  5.86243e-16
       5783.3107  5.55092e-16
       5786.3587  5.55551e-16
       5789.4068  5.38087e-16
       5792.4549  5.22028e-16
       5795.5029  5.21364e-16
       5798.5510  4.97542e-16
       5801.5990  4.94309e-16
       5804.6471  4.99164e-16
       5807.6951  5.01562e-16
       5810.7432  5.20928e-16
       5813.7913  5.24389e-16
       5816.8393  5.19507e-16
       5819.8874  5.36401e-16
       5822.9354  5.49755e-16
       5825.9835  5.40336e-16
       5829.0315  5.59755e-16
       5832.0796  5.53107e-16
       5835.1277  5.59847e-16
       5838.1757  5.70112e-16
       5841.2238  5.53294e-16
       5844.2718  5.48692e-16
       5847.3199  5.46279e-16
       5850.3679  5.36292e-16
       5853.4160  5.39351e-16
       5856.4641  5.35476e-16
       5859.5121  5.26345e-16
       5862.5602  5.32843e-16
       5865.6082  5.49712e-16
       5868.6563  5.31106e-16
       5871.7043  5.18980e-16
       5874.7524  5.15849e-16
       5877.8005  5.23721e-16
       5880.8485  5.39561e-16
       5883.8966  5.30160e-16
       5886.9446  4.92495e-16
       5889.9927  4.73941e-16
       5893.0407  4.62264e-16
       5896.0888  4.75098e-16
       5899.1369  5.01660e-16
       5902.1849  5.07362e-16
       5905.2330  5.12200e-16
       5908.2810  5.17853e-16
       5911.3291  5.17296e-16
       5914.3771  5.26579e-16
       5917.4252  5.14423e-16
       5920.4733  5.21532e-16
       5923.5213  5.35376e-16
       5926.5694  5.19067e-16
       5929.6174  5.17763e-16
       5932.6655  5.53276e-16
       5935.7135  5.32184e-16
       5938.7616  5.19219e-16
       5941.8097  5.18403e-16
       5944.8577  5.03167e-16
       5947.9058  4.87731e-16
       5950.9538  4.77660e-16
       5954.0019  4.79127e-16
       5957.0499  4.69055e-16
       5960.0980  4.29372e-16
       5963.1460  4.41647e-16
       5966.1941  4.66982e-16
       5969.2422  4.86028e-16
       5972.2902  5.02686e-16
       5975.3383  4.87814e-16
       5978.3863  4.92124e-16
       5981.4344  4.75331e-16
       5984.4824  4.69617e-16
       5987.5300  4.82975e-16
       5990.5781  4.80832e-16
       5993.6261  4.70159e-16
       5996.6742  4.70169e-16
       5999.7222  4.40721e-16
       6002.7703  4.30083e-16
       6005.8184  4.11467e-16
       6008.8664  3.89043e-16
       6011.9145  3.82918e-16
       6014.9625  3.92386e-16
       6018.0106  3.99071e-16
       6021.0586  4.14328e-16
       6024.1067  4.50842e-16
       6027.1548  4.55557e-16
       6030.2028  4.85327e-16
       6033.2509  5.03843e-16
       6036.2989  4.98099e-16
       6039.3470  5.04893e-16
       6042.3950  4.82008e-16
       6045.4431  4.79806e-16
       6048.4912  4.74262e-16
       6051.5392  4.63072e-16
       6054.5873  4.79904e-16
       6057.6353  5.14488e-16
       6060.6834  5.11970e-16
       6063.7314  4.94082e-16
       6066.7795  4.98197e-16
       6069.8276  4.96106e-16
       6072.8756  4.93095e-16
       6075.9237  4.89898e-16
       6078.9717  4.91170e-16
       6082.0198  4.79933e-16
       6085.0678  4.57749e-16
       6088.1159  4.55137e-16
       6091.1640  4.76138e-16
       6094.2120  4.73341e-16
       6097.2601  4.53526e-16
       6100.3081  4.47996e-16
       6103.3562  4.40736e-16
       6106.4042  4.32926e-16
       6109.4523  4.71738e-16
       6112.5004  4.45720e-16
       6115.5484  4.47182e-16
       6118.5965  4.61701e-16
       6121.6445  4.47113e-16
       6124.6926  4.58020e-16
       6127.7406  4.86193e-16
       6130.7887  4.98342e-16
       6133.8368  4.94108e-16
       6136.8848  4.89796e-16
       6139.9329  4.84850e-16
       6142.9809  4.74219e-16
       6146.0290  4.69337e-16
       6149.0770  4.67742e-16
       6152.1251  4.45503e-16
       6155.1732  4.11484e-16
       6158.2212  3.70068e-16
       6161.2693  3.55666e-16
       6164.3173  3.82876e-16
       6167.3654  4.10180e-16
       6170.4134  4.34267e-16
       6173.4615  4.61064e-16
       6176.5096  4.91521e-16
       6179.5576  4.81157e-16
       6182.6057  4.77305e-16
       6185.6537  5.03458e-16
       6188.7018  4.90193e-16
       6191.7498  4.86804e-16
       6194.7979  4.73849e-16
       6197.8459  4.91896e-16
       6200.8940  5.05415e-16
       6203.9421  5.14045e-16
       6206.9901  5.15611e-16
       6210.0382  4.79852e-16
       6213.0862  4.88529e-16
       6216.1343  4.96688e-16
       6219.1823  4.74728e-16
       6222.2304  4.72033e-16
       6225.2785  4.84012e-16
       6228.3265  4.79802e-16
       6231.3746  4.64509e-16
       6234.4226  4.88947e-16
       6237.4707  4.72370e-16
       6240.5187  4.63245e-16
       6243.5668  4.51684e-16
       6246.6144  4.35291e-16
       6249.6624  4.30998e-16
       6252.7105  4.28485e-16
       6255.7585  4.28286e-16
       6258.8066  4.32660e-16
       6261.8547  4.44940e-16
       6264.9027  4.31673e-16
       6267.9508  4.29637e-16
       6270.9988  4.69559e-16
       6274.0469  4.50131e-16
       6277.0949  4.55297e-16
       6280.1430  4.40626e-16
       6283.1911  4.48946e-16
       6286.2391  4.73532e-16
       6289.2872  4.58779e-16
       6292.3352  4.46127e-16
       6295.3833  4.61410e-16
       6298.4313  4.46866e-16
       6301.4794  4.43423e-16
       6304.5275  4.67340e-16
       6307.5755  4.67306e-16
       6310.6236  4.48934e-16
       6313.6716  4.50600e-16
       6316.7197  4.62137e-16
       6319.7677  4.44619e-16
       6322.8158  4.56118e-16
       6325.8639  4.72350e-16
       6328.9119  4.58623e-16
       6331.9600  4.62053e-16
       6335.0080  4.38480e-16
       6338.0561  4.41290e-16
       6341.1041  4.30248e-16
       6344.1522  4.17096e-16
       6347.2003  4.02696e-16
       6350.2483  4.06881e-16
       6353.2964  4.22271e-16
       6356.3444  4.33981e-16
       6359.3925  4.25050e-16
       6362.4405  4.35333e-16
       6365.4886  4.46706e-16
       6368.5367  4.26348e-16
       6371.5847  3.96902e-16
       6374.6328  4.11557e-16
       6377.6808  3.98446e-16
       6380.7289  4.00154e-16
       6383.7769  4.15775e-16
       6386.8250  4.38595e-16
       6389.8731  4.39552e-16
       6392.9211  4.08856e-16
       6395.9692  4.13917e-16
       6399.0172  4.13660e-16
       6402.0653  3.90851e-16
       6405.1133  4.01216e-16
       6408.1614  4.34316e-16
       6411.2095  4.37929e-16
       6414.2575  4.18833e-16
       6417.3056  4.02372e-16
       6420.3536  3.77486e-16
       6423.4017  3.79596e-16
       6426.4497  3.99053e-16
       6429.4978  3.99672e-16
       6432.5459  4.08411e-16
       6435.5939  4.08697e-16
       6438.6420  3.94301e-16
       6441.6900  4.02348e-16
       6444.7381  4.01236e-16
       6447.7861  3.92125e-16
       6450.8342  3.86201e-16
       6453.8822  3.59739e-16
       6456.9303  3.68462e-16
       6459.9784  3.48983e-16
       6463.0264  3.60749e-16
       6466.0745  3.92349e-16
       6469.1225  3.91736e-16
       6472.1706  3.98563e-16
       6475.2186  3.93979e-16
       6478.2667  3.93392e-16
       6481.3148  4.10015e-16
       6484.3628  4.19588e-16
       6487.4109  4.06216e-16
       6490.4589  3.96499e-16
       6493.5070  3.94506e-16
       6496.5550  4.00218e-16
       6499.6031  3.85385e-16
       6502.6512  3.78983e-16
       6505.6992  4.08185e-16
       6508.7468  4.11683e-16
       6511.7948  3.78234e-16
       6514.8429  3.86463e-16
       6517.8910  4.06371e-16
       6520.9390  3.98567e-16
       6523.9871  4.17743e-16
       6527.0351  4.37091e-16
       6530.0832  4.13466e-16
       6533.1312  4.01888e-16
       6536.1793  3.82923e-16
       6539.2274  3.90785e-16
       6542.2754  3.99802e-16
       6545.3235  3.75524e-16
       6548.3715  3.66309e-16
       6551.4196  3.85647e-16
       6554.4676  3.84057e-16
       6557.5157  3.74068e-16
       6560.5638  3.74367e-16
       6563.6118  3.81093e-16
       6566.6599  3.90653e-16
       6569.7079  3.95448e-16
       6572.7560  3.81083e-16
       6575.8040  3.64382e-16
       6578.8521  3.65534e-16
       6581.9002  3.50056e-16
       6584.9482  3.21357e-16
       6587.9963  3.04139e-16
       6591.0443  2.89872e-16
       6594.0924  2.81115e-16
       6597.1404  3.40133e-16
       6600.1885  3.50443e-16
       6603.2366  3.42537e-16
       6606.2846  3.73282e-16
       6609.3327  3.75422e-16
       6612.3807  3.41225e-16
       6615.4288  3.45018e-16
       6618.4768  3.58469e-16
       6621.5249  3.49938e-16
       6624.5730  3.49856e-16
       6627.6210  3.63047e-16
       6630.6691  3.59236e-16
       6633.7171  3.55567e-16
       6636.7652  3.50314e-16
       6639.8132  3.58029e-16
       6642.8613  3.50387e-16
       6645.9094  3.53387e-16
       6648.9574  3.80686e-16
       6652.0055  3.44698e-16
       6655.0535  3.53892e-16
       6658.1016  3.28173e-16
       6661.1496  3.01662e-16
       6664.1977  3.21605e-16
       6667.2458  3.34201e-16
       6670.2938  3.23840e-16
       6673.3419  3.38639e-16
       6676.3899  3.30158e-16
       6679.4380  3.26815e-16
       6682.4860  3.33115e-16
       6685.5341  3.33992e-16
       6688.5821  3.40325e-16
       6691.6302  3.46033e-16
       6694.6783  3.27490e-16
       6697.7263  3.42776e-16
       6700.7744  3.73063e-16
       6703.8224  3.65412e-16
       6706.8705  3.48269e-16
       6709.9185  3.53325e-16
       6712.9666  3.35322e-16
       6716.0147  3.33103e-16
       6719.0627  3.55814e-16
       6722.1108  3.53261e-16
       6725.1588  3.37306e-16
       6728.2069  3.64057e-16
       6731.2549  3.62698e-16
       6734.3030  3.63993e-16
       6737.3511  3.53853e-16
       6740.3991  3.34522e-16
       6743.4472  3.38498e-16
       6746.4952  3.37259e-16
       6749.5433  3.18787e-16
       6752.5913  3.25028e-16
       6755.6394  3.38995e-16
       6758.6875  3.42322e-16
       6761.7355  3.46965e-16
       6764.7836  3.50472e-16
       6767.8311  3.56327e-16
       6770.8792  3.63758e-16
       6773.9273  3.39618e-16
       6776.9753  3.36112e-16
       6780.0234  3.57702e-16
       6783.0714  3.59195e-16
       6786.1195  3.58886e-16
       6789.1675  3.55323e-16
       6792.2156  3.43017e-16
       6795.2637  3.37429e-16
       6798.3117  3.50974e-16
       6801.3598  3.58568e-16
       6804.4078  3.46446e-16
       6807.4559  3.55618e-16
       6810.5039  3.39514e-16
       6813.5520  3.25172e-16
       6816.6001  3.21450e-16
       6819.6481  3.34507e-16
       6822.6962  3.36747e-16
       6825.7442  3.25131e-16
       6828.7923  3.18721e-16
       6831.8403  2.91017e-16
       6834.8884  2.84831e-16
       6837.9365  3.04843e-16
       6840.9845  3.19827e-16
       6844.0326  3.25520e-16
       6847.0806  3.33961e-16
       6850.1287  3.40968e-16
       6853.1767  3.25635e-16
       6856.2248  3.09844e-16
       6859.2729  3.15496e-16
       6862.3209  3.03525e-16
       6865.3690  3.01732e-16
       6868.4170  2.62429e-16
       6871.4651  2.26725e-16
       6874.5131  2.18604e-16
       6877.5612  2.19612e-16
       6880.6093  2.40006e-16
       6883.6573  2.66993e-16
       6886.7054  2.73450e-16
       6889.7534  2.61260e-16
       6892.8015  2.60167e-16
       6895.8495  2.61056e-16
       6898.8976  2.58908e-16
       6901.9457  2.81727e-16
       6904.9937  2.82926e-16
       6908.0418  2.86670e-16
       6911.0898  2.84205e-16
       6914.1379  2.60026e-16
       6917.1859  2.54097e-16
       6920.2340  2.79153e-16
       6923.2821  2.90239e-16
       6926.3301  2.87909e-16
       6929.3782  2.82675e-16
       6932.4262  2.84636e-16
       6935.4743  2.98748e-16
       6938.5223  2.93490e-16
       6941.5704  2.89260e-16
       6944.6184  3.03413e-16
       6947.6665  2.87704e-16
       6950.7146  2.58162e-16
       6953.7626  2.70794e-16
       6956.8107  2.77793e-16
       6959.8587  2.57735e-16
       6962.9068  2.43493e-16
       6965.9548  2.47470e-16
       6969.0029  2.60303e-16
       6972.0510  2.75042e-16
       6975.0990  2.50119e-16
       6978.1471  2.64715e-16
       6981.1951  2.52788e-16
       6984.2432  2.39937e-16
       6987.2912  2.51665e-16
       6990.3393  2.59896e-16
       6993.3874  2.59215e-16
       6996.4354  2.68424e-16
       6999.4835  2.49514e-16
       7002.5315  2.17896e-16
       7005.5796  2.15030e-16
       7008.6276  2.11003e-16
       7011.6757  1.94022e-16
       7014.7238  2.32164e-16
       7017.7718  2.61333e-16
       7020.8199  2.43986e-16
       7023.8679  2.31460e-16
       7026.9155  2.49785e-16
       7029.9636  2.61327e-16
       7033.0116  2.53734e-16
       7036.0597  2.70140e-16
       7039.1077  2.79825e-16
       7042.1558  2.76299e-16
       7045.2038  2.76560e-16
       7048.2519  2.65739e-16
       7051.3000  2.66930e-16
       7054.3480  2.57475e-16
       7057.3961  2.76439e-16
       7060.4441  2.71430e-16
       7063.4922  2.39919e-16
       7066.5402  2.47389e-16
       7069.5883  2.69509e-16
       7072.6364  2.65194e-16
       7075.6844  2.54286e-16
       7078.7325  2.49137e-16
       7081.7805  2.31392e-16
       7084.8286  2.07215e-16
       7087.8766  2.03363e-16
       7090.9247  2.02440e-16
       7093.9728  1.94263e-16
       7097.0208  2.01531e-16
       7100.0689  2.33095e-16
       7103.1169  2.49982e-16
       7106.1650  2.46483e-16
       7109.2130  2.18374e-16
       7112.2611  1.79466e-16
       7115.3092  1.51163e-16
       7118.3572  1.33331e-16
       7121.4053  1.47585e-16
       7124.4533  2.36006e-16
       7127.5014  2.37012e-16
       7130.5494  2.38018e-16
       7133.5975  2.39024e-16
       7136.6456  2.40029e-16
       7139.6936  2.41035e-16
       7142.7417  2.42041e-16
       7145.7897  2.43046e-16
       7148.8378  2.52510e-16
       7151.8858  2.26832e-16
       7154.9339  2.30867e-16
       7157.9820  2.37437e-16
       7161.0300  2.23544e-16
       7164.0781  2.21238e-16
       7167.1261  2.16799e-16
       7170.1742  2.22926e-16
       7173.2222  2.36585e-16
       7176.2703  2.34142e-16
       7179.3183  2.27063e-16
       7182.3664  2.02325e-16
       7185.4145  1.98702e-16
       7188.4625  1.94796e-16
       7191.5106  2.03637e-16
       7194.5586  2.16053e-16
       7197.6067  1.83730e-16
       7200.6547  1.75709e-16
       7203.7028  1.80424e-16
       7206.7509  1.88125e-16
       7209.7989  1.87300e-16
       7212.8470  1.96673e-16
       7215.8950  2.41624e-16
       7218.9431  2.03480e-16
       7221.9911  2.05458e-16
       7225.0392  2.20467e-16
       7228.0873  2.15154e-16
       7231.1353  2.26265e-16
       7234.1834  2.19433e-16
       7237.2314  2.34608e-16
       7240.2795  2.21003e-16
       7243.3275  2.06372e-16
       7246.3756  1.94467e-16
       7249.4237  2.07789e-16
       7252.4717  2.53728e-16
       7255.5198  2.41089e-16
       7258.5678  2.54917e-16
       7261.6159  2.43329e-16
       7264.6639  2.42566e-16
       7267.7120  2.73582e-16
       7270.7601  2.28368e-16
       7273.8081  2.13001e-16
       7276.8562  2.12883e-16
       7279.9042  1.97365e-16
       7282.9523  1.93358e-16
       7286.0003  2.14654e-16
       7289.0479  2.00583e-16
       7292.0960  1.98695e-16
       7295.1440  2.00373e-16
       7298.1921  2.11090e-16
       7301.2401  2.29892e-16
       7304.2882  2.15681e-16
       7307.3363  1.84681e-16
       7310.3843  1.84446e-16
       7313.4324  1.58308e-16
       7316.4804  1.83852e-16
       7319.5285  1.99162e-16
       7322.5765  1.61860e-16
       7325.6246  1.95084e-16
       7328.6727  1.80296e-16
       7331.7207  1.88220e-16
       7334.7688  1.90622e-16
       7337.8168  1.83144e-16
       7340.8649  1.92851e-16
       7343.9129  1.78939e-16
       7346.9610  1.60798e-16
       7350.0091  1.80462e-16
       7353.0571  1.74826e-16
       7356.1052  1.80427e-16
       7359.1532  2.03813e-16
       7362.2013  1.75499e-16
       7365.2493  1.74127e-16
       7368.2974  1.77221e-16
       7371.3455  1.81441e-16
       7374.3935  1.82227e-16
       7377.4416  1.68730e-16
       7380.4896  1.69365e-16
       7383.5377  1.93030e-16
       7386.5857  1.65936e-16
       7389.6338  1.64166e-16
       7392.6819  1.80555e-16
       7395.7299  1.81484e-16
       7398.7780  2.13235e-16
       7401.8260  1.85712e-16
       7404.8741  1.65980e-16
       7407.9221  1.86479e-16
       7410.9702  1.75908e-16
       7414.0183  1.38224e-16
       7417.0663  1.46709e-16
       7420.1144  1.53187e-16
       7423.1624  1.72775e-16
       7426.2105  1.77234e-16
       7429.2585  1.75938e-16
       7432.3066  1.88353e-16
       7435.3546  1.85443e-16
       7438.4027  1.83958e-16
       7441.4508  1.99783e-16
       7444.4988  2.02308e-16
       7447.5469  1.83772e-16
       7450.5949  1.75358e-16
       7453.6430  1.96744e-16
       7456.6910  2.07006e-16
       7459.7391  2.17093e-16
       7462.7872  2.19911e-16
       7465.8352  2.17923e-16
       7468.8833  2.23647e-16
       7471.9313  2.08476e-16
       7474.9794  1.86324e-16
       7478.0274  1.89172e-16
       7481.0755  1.89948e-16
       7484.1236  1.77254e-16
       7487.1716  1.84617e-16
       7490.2197  1.95774e-16
       7493.2677  1.99454e-16
       7496.3158  1.95331e-16
       7499.3638  1.88296e-16
       7502.4119  1.86647e-16
       7505.4600  1.82355e-16
       7508.5080  1.62803e-16
       7511.5561  1.61486e-16
       7514.6041  1.56927e-16
       7517.6522  1.57150e-16
       7520.7002  1.69015e-16
       7523.7483  1.69641e-16
       7526.7964  1.73482e-16
       7529.8444  2.06970e-16
       7532.8925  2.23362e-16
       7535.9405  2.07032e-16
       7538.9886  1.96892e-16
       7542.0366  2.03588e-16
       7545.0847  2.36774e-16
       7548.1323  2.22214e-16
       7551.1803  2.19377e-16
       7554.2284  2.17828e-16
       7557.2764  1.91642e-16
       7560.3245  1.90587e-16
       7563.3726  1.89532e-16
       7566.4206  1.88477e-16
       7569.4687  1.87422e-16
       7572.5167  1.86367e-16
       7575.5648  1.85313e-16
       7578.6128  1.84258e-16
       7581.6609  1.83203e-16
       7584.7090  1.82148e-16
       7587.7570  1.81093e-16
       7590.8051  1.80038e-16
       7593.8531  1.78983e-16
       7596.9012  1.77928e-16
       7599.9492  1.76873e-16
       7602.9973  1.75819e-16
       7606.0454  1.74764e-16
       7609.0934  1.73709e-16
       7612.1415  1.72654e-16
       7615.1895  1.71599e-16
       7618.2376  1.70544e-16
       7621.2856  1.69489e-16
       7624.3337  1.68434e-16
       7627.3818  1.67379e-16
       7630.4298  1.66325e-16
       7633.4779  1.65270e-16
       7636.5259  1.64215e-16
       7639.5740  1.63160e-16
       7642.6220  1.62105e-16
       7645.6701  1.61050e-16
       7648.7182  1.59995e-16
       7651.7662  1.58941e-16
       7654.8143  1.57886e-16
       7657.8623  1.56831e-16
       7660.9104  1.55776e-16
       7663.9584  1.54721e-16
       7667.0065  1.53666e-16
       7670.0545  1.52611e-16
       7673.1026  1.51556e-16
       7676.1507  1.50501e-16
       7679.1987  1.49446e-16
       7682.2468  1.48392e-16
       7685.2948  1.47337e-16
       7688.3429  1.46282e-16
       7691.3909  1.45227e-16
       7694.4390  1.44172e-16
       7697.4871  1.43117e-16
       7700.5351  1.42062e-16
       7703.5832  1.41007e-16
       7706.6312  1.39953e-16
       7709.6793  1.38898e-16
       7712.7273  1.37843e-16
       7715.7754  1.36788e-16
       7718.8235  1.38244e-16
       7721.8715  1.41258e-16
       7724.9196  1.52528e-16
       7727.9676  1.30147e-16
       7731.0157  1.29674e-16
       7734.0637  1.52180e-16
       7737.1118  1.43141e-16
       7740.1599  1.56231e-16
       7743.2079  1.55651e-16
       7746.2560  1.58579e-16
       7749.3040  1.60861e-16
       7752.3521  1.39849e-16
       7755.4001  1.22646e-16
       7758.4482  1.38528e-16
       7761.4963  1.48235e-16
       7764.5443  1.44653e-16
       7767.5924  1.14889e-16
       7770.6404  8.39729e-17
       7773.6885  8.98297e-17
       7776.7365  6.39609e-17
       7779.7846  5.67445e-17
       7782.8327  8.82946e-17
       7785.8807  1.02694e-16
       7788.9288  1.09713e-16
       7791.9768  1.23063e-16
       7795.0249  1.38124e-16
       7798.0729  1.26359e-16
       7801.1210  1.12793e-16
       7804.1691  1.28545e-16
       7807.2166  1.13552e-16
       7810.2647  1.12159e-16
       7813.3127  1.11768e-16
       7816.3608  1.26714e-16
       7819.4089  1.17334e-16
       7822.4569  9.50969e-17
       7825.5050  1.25306e-16
       7828.5530  1.07499e-16
       7831.6011  9.19636e-17
       7834.6491  7.72944e-17
       7837.6972  7.05600e-17
       7840.7453  9.16536e-17
       7843.7933  8.37300e-17
       7846.8414  1.09522e-16
       7849.8894  7.47782e-17
       7852.9375  1.01982e-16
       7855.9855  1.02395e-16
       7859.0336  1.05355e-16
       7862.0817  1.08314e-16
       7865.1297  1.11273e-16
       7868.1778  8.81738e-17
       7871.2258  1.17698e-16
       7874.2739  9.21026e-17
       7877.3219  1.05419e-16
       7880.3700  9.96513e-17
       7883.4181  1.04899e-16
       7886.4661  1.14066e-16
       7889.5142  1.16574e-16
       7892.5622  1.13269e-16
       7895.6103  1.03189e-16
       7898.6583  1.10485e-16
       7901.7064  1.24658e-16
       7904.7545  1.20573e-16
       7907.8025  1.08565e-16
       7910.8506  1.19686e-16
       7913.8986  1.34034e-16
       7916.9467  1.30631e-16
       7919.9947  1.14153e-16
       7923.0428  1.08147e-16
       7926.0908  1.21949e-16
       7929.1389  1.24391e-16
       7932.1870  1.20425e-16
       7935.2350  1.29752e-16
       7938.2831  1.16650e-16
       7941.3311  8.03987e-17
       7944.3792  7.14447e-17
       7947.4272  6.62959e-17
       7950.4753  7.25057e-17
       7953.5234  7.90749e-17
       7956.5714  6.54328e-17
       7959.6195  5.30979e-17
       7962.6675  1.02080e-16
       7965.7156  9.58601e-17
       7968.7636  1.04145e-16
       7971.8117  1.35794e-16
       7974.8598  1.50368e-16
       7977.9078  1.27740e-16
       7980.9559  1.05651e-16
       7984.0039  1.24992e-16
       7987.0520  1.23856e-16
       7990.1000  9.43671e-17
       7993.1481  8.78068e-17
       7996.1962  1.00119e-16
       7999.2442  8.89508e-17
       8002.2923  1.30288e-16
       8005.3403  1.49730e-16
       8008.3884  1.20070e-16
       8011.4364  1.12247e-16
       8014.4845  1.09815e-16
       8017.5326  8.61026e-17
       8020.5806  8.97083e-17
       8023.6287  9.67838e-17
       8026.6767  9.11137e-17
       8029.7248  8.67127e-17
       8032.7728  1.02514e-16
       8035.8209  1.26448e-16
       8038.8690  1.13158e-16
       8041.9170  1.11503e-16
       8044.9651  1.52203e-16
       8048.0131  1.23905e-16
       8051.0612  1.05069e-16
       8054.1092  1.28805e-16
       8057.1573  1.12661e-16
       8060.2054  8.88142e-17
       8063.2534  1.15220e-16
       8066.3015  1.17257e-16
       8069.3490  1.02099e-16
       8072.3971  1.10405e-16
       8075.4452  1.39156e-16
       8078.4932  1.36191e-16
       8081.5413  1.10055e-16
       8084.5893  1.32135e-16
       8087.6374  1.17857e-16
       8090.6854  1.15766e-16
       8093.7335  1.29534e-16
       8096.7816  1.28685e-16
       8099.8296  1.22929e-16
       8102.8777  1.14268e-16
       8105.9257  1.26794e-16
       8108.9738  1.38995e-16
       8112.0218  1.38308e-16
       8115.0699  1.33467e-16
       8118.1180  9.40857e-17
       8121.1660  1.03566e-16
       8124.2141  1.01464e-16
       8127.2621  8.50428e-17
       8130.3102  1.01711e-16
       8133.3582  9.42279e-17
       8136.4063  1.17921e-16
       8139.4544  1.08017e-16
       8142.5024  8.78997e-17
       8145.5505  8.67089e-17
       8148.5985  8.55181e-17
       8151.6466  8.43273e-17
       8154.6946  8.31365e-17
       8157.7427  8.19457e-17
       8160.7907  8.07549e-17
       8163.8388  7.95641e-17
       8166.8869  8.26735e-17
       8169.9349  8.36913e-17
       8172.9830  9.90957e-17
       8176.0310  1.02266e-16
       8179.0791  9.12959e-17
       8182.1271  9.38054e-17
       8185.1752  8.68656e-17
       8188.2233  8.15342e-17
       8191.2713  7.94398e-17
       8194.3199  7.03104e-17
       8197.3669  6.31450e-17
       8200.4150  6.57855e-17
       8203.4631  7.71761e-17
       8206.5111  7.04516e-17
       8209.5592  6.02565e-17
       8212.6072  6.59564e-17
       8215.6553  6.11063e-17
       8218.7033  4.49702e-17
       8221.7514  5.36827e-17
       8224.7995  6.45689e-17
       8227.8475  7.72671e-17
       8230.8956  7.50616e-17
       8233.9436  4.68286e-17
       8236.9917  5.86153e-17
       8240.0397  5.19443e-17
       8243.0878  7.22967e-17
       8246.1359  1.01542e-16
       8249.1839  1.00196e-16
       8252.2320  8.77169e-17
       8255.2800  9.27482e-17
       8258.3281  8.84865e-17
       8261.3761  1.00821e-16
       8264.4242  1.16701e-16
       8267.4723  9.02734e-17
       8270.5203  1.10462e-16
       8273.5684  9.13941e-17
       8276.6164  6.29702e-17
       8279.6645  8.45254e-17
       8282.7125  1.00211e-16
       8285.7606  6.60624e-17
       8288.8087  7.54956e-17
       8291.8567  9.02123e-17
       8294.9048  8.19598e-17
       8297.9528  9.55500e-17
       8301.0009  1.05615e-16
       8304.0489  1.01668e-16
       8307.0970  9.43391e-17
       8310.1451  8.14883e-17
       8313.1931  7.73591e-17
       8316.2412  8.84959e-17
       8319.2892  8.31209e-17
       8322.3373  6.66475e-17
       8325.3853  6.20442e-17
       8328.4334  7.81287e-17
       8331.4815  9.48384e-17
       8334.5295  7.14786e-17
       8337.5776  5.20477e-17
       8340.6256  5.96300e-17
       8343.6737  8.81859e-17
       8346.7217  1.09879e-16
       8349.7698  1.14092e-16
       8352.8179  1.33202e-16
       8355.8659  1.14328e-16
       8358.9140  1.09487e-16
       8361.9620  1.37155e-16
       8365.0101  1.20184e-16
       8368.0581  1.34826e-16
       8371.1062  1.26685e-16
       8374.1543  1.01207e-16
       8377.2023  1.03622e-16
       8380.2504  1.25220e-16
       8383.2984  1.20096e-16
       8386.3465  1.09703e-16
       8389.3945  1.09749e-16
       8392.4426  1.08089e-16
       8395.4907  1.13359e-16
       8398.5387  1.17045e-16
       8401.5868  1.03687e-16
       8404.6348  9.73121e-17
       8407.6829  1.14498e-16
       8410.7309  1.12598e-16
       8413.7790  8.26693e-17
       8416.8270  8.93507e-17
       8419.8751  8.39092e-17
       8422.9232  6.92008e-17
       8425.9712  8.69201e-17
       8429.0193  8.81979e-17
       8432.0673  1.06558e-16
       8435.1154  7.66129e-17
       8438.1634  7.54608e-17
       8441.2115  8.01306e-17
       8444.2596  7.41497e-17
       8447.3076  6.09775e-17
       8450.3557  4.35109e-17
       8453.4037  4.07079e-17
       8456.4518  5.54601e-17
       8459.4998  7.39758e-17
       8462.5479  8.19674e-17
       8465.5960  1.11059e-16
       8468.6440  1.17251e-16
       8471.6921  1.18843e-16
       8474.7401  1.10801e-16
       8477.7882  1.09014e-16
       8480.8362  1.12621e-16
       8483.8843  1.09829e-16
       8486.9324  9.78146e-17
       8489.9804  8.93781e-17
       8493.0285  8.57828e-17
       8496.0765  7.64477e-17
       8499.1246  4.66042e-17
       8502.1726  6.66673e-17
       8505.2207  9.13337e-17
       8508.2688  7.10749e-17
       8511.3168  7.15420e-17
       8514.3649  8.89517e-17
       8517.4129  1.15803e-16
       8520.4610  1.16182e-16
       8523.5090  1.04534e-16
       8526.5571  9.80957e-17
       8529.6052  1.04686e-16
       8532.6532  1.23282e-16
       8535.7013  1.06573e-16
       8538.7493  7.59553e-17
       8541.7974  6.40287e-17
       8544.8454  4.66332e-17
       8547.8935  3.56573e-17
       8550.9416  6.15418e-17
       8553.9896  8.39660e-17
       8557.0377  8.47058e-17
       8560.0857  1.16960e-16
       8563.1338  8.35539e-17
       8566.1818  8.03891e-17
       8569.2299  1.03215e-16
       8572.2780  1.05566e-16
       8575.3260  9.51038e-17
       8578.3741  1.05138e-16
       8581.4221  1.10803e-16
       8584.4702  1.27935e-16
       8587.5182  1.40439e-16
       8590.5663  1.17480e-16
       8593.6144  1.35401e-16
       8596.6624  1.32999e-16
       8599.7105  1.37023e-16
       8602.7585  1.34365e-16
       8605.8066  1.20514e-16
       8608.8546  1.43256e-16
       8611.9027  1.43423e-16
       8614.9508  1.21385e-16
       8617.9988  1.11443e-16
       8621.0469  1.22010e-16
       8624.0949  1.26286e-16
       8627.1430  1.51374e-16
       8630.1910  1.37803e-16
       8633.2391  1.25462e-16
       8636.2872  1.45398e-16
       8639.3352  1.41234e-16
       8642.3833  1.30542e-16
       8645.4313  1.01737e-16
       8648.4794  9.70635e-17
       8651.5274  9.28981e-17
       8654.5755  8.49786e-17
       8657.6236  8.47773e-17
       8660.6716  7.60800e-17
       8663.7197  7.13173e-17
       8666.7677  5.77147e-17
       8669.8158  2.60929e-17
       8672.8638  6.84386e-17
       8675.9119  6.72395e-17
       8678.9600  6.82413e-17
       8682.0080  8.05735e-17
       8685.0561  5.74238e-17
       8688.1041  8.35904e-17
       8691.1522  5.64499e-17
       8694.2002  3.79372e-17
       8697.2483  5.25359e-17
       8700.2964  8.80036e-17
       8703.3444  1.08396e-16
       8706.3925  8.34225e-17
       8709.4405  6.55050e-17
       8712.4886  7.13353e-17
       8715.5366  7.81949e-17
       8718.5837  7.29373e-17
       8721.6318  6.73714e-17
       8724.6798  7.32567e-17
       8727.7279  7.50614e-17
       8730.7759  8.09839e-17
       8733.8240  8.70665e-17
       8736.8721  9.73731e-17
       8739.9201  6.19402e-17
       8742.9682  5.08584e-17
       8746.0162  7.38900e-17
       8749.0643  8.51403e-17
       8752.1123  5.94506e-17
       8755.1604  5.56875e-17
       8758.2085  6.74745e-17
       8761.2565  7.64355e-17
       8764.3046  9.43409e-17
       8767.3526  8.02249e-17
       8770.4007  8.32782e-17
       8773.4487  9.09340e-17
       8776.4968  8.36144e-17
       8779.5449  9.82969e-17
       8782.5929  1.05293e-16
       8785.6410  1.15567e-16
       8788.6890  1.25458e-16
       8791.7371  1.17179e-16
       8794.7851  8.99317e-17
       8797.8332  8.15703e-17
       8800.8813  8.31194e-17
       8803.9293  7.83714e-17
       8806.9774  7.76653e-17
       8810.0254  6.97079e-17
       8813.0735  7.74069e-17
       8816.1215  8.45669e-17
       8819.1696  9.12813e-17
       8822.2177  8.60226e-17
       8825.2657  5.66737e-17
       8828.3138  7.88881e-17
       8831.3618  9.05054e-17
       8834.4099  9.47027e-17
       8837.4579  8.71561e-17
       8840.5060  6.25966e-17
       8843.5541  9.61170e-17
       8846.6021  8.37026e-17
       8849.6502  7.35870e-17
       8852.6982  1.04664e-16
       8855.7463  9.41232e-17
       8858.7943  1.06743e-16
       8861.8424  1.01471e-16
       8864.8905  8.86267e-17
       8867.9385  8.08709e-17
       8870.9866  8.68741e-17
       8874.0346  1.06610e-16
       8877.0827  7.45550e-17
       8880.1307  4.55228e-17
       8883.1788  5.31124e-17
       8886.2269  7.33776e-17
       8889.2749  5.59513e-17
       8892.3230  5.14951e-17
       8895.3710  4.79938e-17
       8898.4191  3.83325e-17
       8901.4671  5.09216e-17
       8904.5152  5.44960e-17
       8907.5632  4.29252e-17
       8910.6113  6.10115e-17
       8913.6594  7.51029e-17
       8916.7074  7.64547e-17
       8919.7555  7.16512e-17
       8922.8035  7.83797e-17
       8925.8516  6.25311e-17
       8928.8996  4.53157e-17
       8931.9477  5.96835e-17
       8934.9958  4.78035e-17
       8938.0438  6.20690e-17
       8941.0919  6.92936e-17
       8944.1399  6.21073e-17
       8947.1880  6.89464e-17
       8950.2360  8.94747e-17
       8953.2841  7.11823e-17
       8956.3322  6.37830e-17
       8959.3802  7.19335e-17
       8962.4283  8.00569e-17
       8965.4763  7.59407e-17
       8968.5244  7.34862e-17
       8971.5724  6.46623e-17
       8974.6205  7.50490e-17
       8977.6686  7.03100e-17
       8980.7166  5.98773e-17
       8983.7647  7.62868e-17
       8986.8127  9.52327e-17
       8989.8608  1.00279e-16
       8992.9088  1.07225e-16
       8995.9569  8.14588e-17
       8999.0050  7.08006e-17
       9002.0530  8.39505e-17
       9005.1011  7.12169e-17
       9008.1491  7.77918e-17


==> anc/D6-3-Gaia2156908318076164224-NOT-helio.dat <==
# D6-3-Gaia2156908318076164224-NOT-helio.dat (Shen et al. 2018)
# air wavelengths corrected to heliocentric frame
# wavelength (A)   flux (erg/cm2/s/A)
       3434.5313  2.66059e-18
       3437.5792  2.14244e-18
       3440.6271  2.08413e-17
       3443.6750  6.91808e-17
       3446.7229  2.27404e-17
       3449.7707  2.45225e-17
       3452.8186  4.88850e-17
       3455.8665  1.75594e-17
       3458.9144  5.17451e-17
       3461.9623  1.25250e-17
       3465.0102  4.29941e-17
       3468.0581  5.41007e-17
       3471.1060  4.78159e-17
       3474.1538  7.15727e-17
       3477.2017  3.34617e-17
       3480.2496  5.03151e-17
       3483.2975  2.89233e-17
       3486.3454  1.81028e-17
       3489.3933  3.58079e-17
       3492.4412  3.57938e-17
       3495.4891  3.02461e-17
       3498.5369  4.13019e-17
       3501.5848  3.67402e-17
       3504.6327  2.06433e-17
       3507.6806  3.98882e-17
       3510.7285  4.44845e-17
       3513.7764  3.63931e-17
       3516.8243  3.99157e-17
       3519.8722  2.72231e-17
       3522.9200  3.88749e-17
       3525.9679  3.58767e-17
       3529.0156  5.17179e-17
       3532.0635  4.75187e-17
       3535.1113  4.04973e-17
       3538.1592  2.10325e-17
       3541.2071  3.75461e-17
       3544.2550  3.90196e-17
       3547.3029  5.93317e-17
       3550.3508  3.61537e-17
       3553.3987  2.74618e-17
       3556.4466  4.42956e-17
       3559.4944  1.35443e-17
       3562.5423  2.26891e-17
       3565.5902  3.00133e-17
       3568.6381  3.86148e-17
       3571.6860  3.34718e-17
       3574.7339  2.77478e-17
       3577.7818  3.49851e-17
       3580.8297  1.26271e-17
       3583.8775  3.45007e-17
       3586.9254  4.34362e-17
       3589.9733  2.81458e-17
       3593.0212  2.60988e-17
       3596.0691  3.41769e-17
       3599.1170  4.00049e-17
       3602.1649  3.62929e-17
       3605.2128  3.06607e-17
       3608.2606  2.74892e-17
       3611.3085  1.93679e-17
       3614.3564  2.35806e-17
       3617.4043  2.88166e-17
       3620.4522  2.70421e-17
       3623.5001  3.06876e-17
       3626.5480  2.59216e-17
       3629.5959  3.01193e-17
       3632.6437  3.46201e-17
       3635.6916  2.96560e-17
       3638.7395  3.54111e-17
       3641.7874  2.62995e-17
       3644.8353  3.20379e-17
       3647.8832  2.84132e-17
       3650.9311  3.06992e-17
       3653.9789  2.44902e-17
       3657.0268  3.15745e-17
       3660.0745  3.50513e-17
       3663.1224  2.05731e-17
       3666.1703  3.55892e-17
       3669.2181  3.81398e-17
       3672.2660  3.68245e-17
       3675.3139  3.11029e-17
       3678.3618  3.52622e-17
       3681.4097  4.22128e-17
       3684.4576  3.97507e-17
       3687.5055  3.55388e-17
       3690.5534  3.00909e-17
       3693.6012  3.56387e-17
       3696.6491  3.39678e-17
       3699.6970  3.38023e-17
       3702.7449  1.99361e-17
       3705.7928  2.70844e-17
       3708.8407  3.55296e-17
       3711.8886  3.53845e-17
       3714.9365  3.15267e-17
       3717.9843  3.46472e-17
       3721.0322  3.43384e-17
       3724.0801  3.38590e-17
       3727.1280  2.83167e-17
       3730.1759  3.53409e-17
       3733.2238  2.88362e-17
       3736.2717  2.90075e-17
       3739.3196  3.15087e-17
       3742.3674  3.90325e-17
       3745.4153  4.41677e-17
       3748.4632  3.33675e-17
       3751.5111  3.57281e-17
       3754.5590  3.52135e-17
       3757.6069  3.04659e-17
       3760.6548  2.89711e-17
       3763.7027  3.42758e-17
       3766.7505  3.77757e-17
       3769.7984  4.01870e-17
       3772.8463  4.09879e-17
       3775.8942  3.83318e-17
       3778.9421  3.78959e-17
       3781.9900  3.89892e-17
       3785.0379  3.95588e-17
       3788.0857  3.26178e-17
       3791.1334  3.28209e-17
       3794.1813  3.56625e-17
       3797.2292  3.76439e-17
       3800.2771  4.03676e-17
       3803.3249  3.80787e-17
       3806.3728  3.43803e-17
       3809.4207  4.12096e-17
       3812.4686  3.02436e-17
       3815.5165  3.36432e-17
       3818.5644  3.86760e-17
       3821.6123  3.09305e-17
       3824.6602  2.92585e-17
       3827.7080  2.77776e-17
       3830.7559  2.72965e-17
       3833.8038  2.60144e-17
       3836.8517  2.63722e-17
       3839.8996  3.44112e-17
       3842.9475  3.34156e-17
       3845.9954  3.82868e-17
       3849.0433  3.62724e-17
       3852.0911  3.48999e-17
       3855.1390  3.42410e-17
       3858.1869  3.23140e-17
       3861.2348  3.56292e-17
       3864.2827  4.16356e-17
       3867.3306  4.04956e-17
       3870.3785  4.10450e-17
       3873.4264  4.24628e-17
       3876.4742  3.95734e-17
       3879.5221  3.95072e-17
       3882.5700  4.27956e-17
       3885.6179  4.15602e-17
       3888.6658  4.00055e-17
       3891.7137  3.80948e-17
       3894.7616  3.56385e-17
       3897.8095  3.58707e-17
       3900.8573  3.46815e-17
       3903.9052  3.27229e-17
       3906.9531  3.92084e-17
       3910.0010  4.39929e-17
       3913.0489  3.71710e-17
       3916.0968  3.32713e-17
       3919.1444  3.67622e-17
       3922.1923  3.71801e-17
       3925.2402  3.77746e-17
       3928.2881  3.48583e-17
       3931.3360  2.79379e-17
       3934.3839  2.68893e-17
       3937.4317  3.03516e-17
       3940.4796  3.53132e-17
       3943.5275  3.40449e-17
       3946.5754  3.32344e-17
       3949.6233  4.00148e-17
       3952.6712  3.78464e-17
       3955.7191  3.73106e-17
       3958.7670  4.01341e-17
       3961.8148  3.95118e-17
       3964.8627  3.25810e-17
       3967.9106  3.05235e-17
       3970.9585  3.01422e-17
       3974.0064  3.43817e-17
       3977.0543  3.96060e-17
       3980.1022  3.52703e-17
       3983.1501  3.93632e-17
       3986.1979  3.61895e-17
       3989.2458  3.87160e-17
       3992.2937  3.91983e-17
       3995.3416  3.86698e-17
       3998.3895  4.22312e-17
       4001.4374  4.19834e-17
       4004.4853  4.25190e-17
       4007.5332  3.92879e-17
       4010.5810  3.79048e-17
       4013.6289  3.95537e-17
       4016.6768  4.26476e-17
       4019.7247  4.05786e-17
       4022.7726  3.41399e-17
       4025.8205  3.79787e-17
       4028.8684  3.90979e-17
       4031.9162  3.63116e-17
       4034.9641  3.74834e-17
       4038.0120  3.93128e-17
       4041.0599  3.97275e-17
       4044.1078  3.91995e-17
       4047.1557  3.92915e-17
       4050.2033  4.06109e-17
       4053.2512  4.19242e-17
       4056.2991  4.14802e-17
       4059.3470  3.92855e-17
       4062.3949  3.70103e-17
       4065.4428  3.40773e-17
       4068.4907  3.41951e-17
       4071.5385  3.54844e-17
       4074.5864  3.50555e-17
       4077.6343  3.58473e-17
       4080.6822  3.81891e-17
       4083.7301  3.92662e-17
       4086.7780  3.56045e-17
       4089.8259  3.97282e-17
       4092.8738  4.23374e-17
       4095.9216  4.37675e-17
       4098.9695  4.19700e-17
       4102.0174  4.24982e-17
       4105.0653  4.36550e-17
       4108.1132  4.26715e-17
       4111.1611  4.44565e-17
       4114.2090  4.32644e-17
       4117.2569  4.07201e-17
       4120.3047  4.01072e-17
       4123.3526  4.37344e-17
       4126.4005  3.77373e-17
       4129.4484  3.99637e-17
       4132.4963  4.35755e-17
       4135.5442  4.07330e-17
       4138.5921  4.56703e-17
       4141.6400  4.32053e-17
       4144.6878  4.36804e-17
       4147.7357  3.97737e-17
       4150.7836  4.16463e-17
       4153.8315  3.78653e-17
       4156.8794  4.05745e-17
       4159.9273  4.00326e-17
       4162.9752  3.91012e-17
       4166.0230  4.32321e-17
       4169.0709  3.95305e-17
       4172.1188  4.17426e-17
       4175.1667  3.92830e-17
       4178.2146  3.96517e-17
       4181.2625  4.10592e-17
       4184.3104  4.17526e-17
       4187.3583  4.15573e-17
       4190.4061  3.73280e-17
       4193.4540  3.97123e-17
       4196.5019  4.13487e-17
       4199.5498  3.60721e-17
       4202.5977  3.77697e-17
       4205.6456  3.74748e-17
       4208.6935  3.49467e-17
       4211.7414  3.26866e-17
       4214.7892  3.11517e-17
       4217.8371  3.27447e-17
       4220.8850  3.28105e-17
       4223.9329  3.35761e-17
       4226.9808  3.43336e-17
       4230.0287  3.28350e-17
       4233.0766  3.69040e-17
       4236.1245  4.04605e-17
       4239.1723  4.13826e-17
       4242.2202  4.15715e-17
       4245.2676  4.21473e-17
       4248.3155  4.02495e-17
       4251.3634  3.80172e-17
       4254.4113  4.21601e-17
       4257.4592  4.15301e-17
       4260.5071  4.12767e-17
       4263.5550  3.75235e-17
       4266.6028  4.14267e-17
       4269.6507  3.87411e-17
       4272.6986  3.45386e-17
       4275.7465  3.98614e-17
       4278.7944  4.20205e-17
       4281.8423  3.99826e-17
       4284.8902  3.83356e-17
       4287.9381  3.82108e-17
       4290.9859  3.90802e-17
       4294.0338  3.91949e-17
       4297.0817  3.76501e-17
       4300.1296  3.55503e-17
       4303.1775  3.51161e-17
       4306.2254  3.79282e-17
       4309.2733  3.99999e-17
       4312.3212  3.93237e-17
       4315.3690  3.93058e-17
       4318.4169  3.63628e-17
       4321.4648  3.83810e-17
       4324.5127  3.59040e-17
       4327.5606  3.63825e-17
       4330.6085  3.57736e-17
       4333.6564  3.94390e-17
       4336.7043  3.52184e-17
       4339.7521  3.80051e-17
       4342.8000  3.54235e-17
       4345.8479  3.36732e-17
       4348.8958  3.53817e-17
       4351.9437  3.53402e-17
       4354.9916  3.45110e-17
       4358.0395  3.29215e-17
       4361.0874  3.22456e-17
       4364.1352  3.42113e-17
       4367.1831  3.21243e-17
       4370.2310  3.11727e-17
       4373.2789  3.22612e-17
       4376.3268  3.41585e-17
       4379.3747  3.73023e-17
       4382.4226  3.72931e-17
       4385.4705  3.74361e-17
       4388.5183  3.74026e-17
       4391.5662  3.81518e-17
       4394.6141  3.87826e-17
       4397.6620  3.88447e-17
       4400.7099  3.93110e-17
       4403.7578  3.54850e-17
       4406.8057  3.86144e-17
       4409.8536  3.73855e-17
       4412.9014  4.06802e-17
       4415.9493  4.01059e-17
       4418.9972  4.03424e-17
       4422.0451  3.60564e-17
       4425.0930  3.80718e-17
       4428.1409  4.01431e-17
       4431.1888  3.73700e-17
       4434.2366  3.76968e-17
       4437.2845  3.89502e-17
       4440.3324  3.75329e-17
       4443.3803  3.56607e-17
       4446.4282  3.64032e-17
       4449.4761  3.72126e-17
       4452.5240  3.40445e-17
       4455.5719  3.68804e-17
       4458.6197  3.35414e-17
       4461.6676  3.12053e-17
       4464.7155  3.11043e-17
       4467.7634  3.26927e-17
       4470.8113  3.02138e-17
       4473.8592  3.27646e-17
       4476.9071  2.94365e-17
       4479.9550  2.69907e-17
       4483.0028  2.98220e-17
       4486.0507  3.17534e-17
       4489.0986  3.27420e-17
       4492.1465  3.54330e-17
       4495.1944  3.63795e-17
       4498.2423  3.74001e-17
       4501.2902  3.82806e-17
       4504.3376  3.79371e-17
       4507.3855  3.48755e-17
       4510.4333  3.60157e-17
       4513.4812  3.77872e-17
       4516.5291  3.64124e-17
       4519.5770  3.51459e-17
       4522.6249  3.63546e-17
       4525.6728  3.46201e-17
       4528.7207  3.48316e-17
       4531.7686  3.34647e-17
       4534.8164  3.18815e-17
       4537.8643  3.17347e-17
       4540.9122  3.36310e-17
       4543.9601  3.47359e-17
       4547.0080  3.41379e-17
       4550.0559  3.45727e-17
       4553.1038  3.08293e-17
       4556.1517  3.24959e-17
       4559.1995  3.42738e-17
       4562.2474  3.64665e-17
       4565.2953  3.65129e-17
       4568.3432  3.41995e-17
       4571.3911  3.32820e-17
       4574.4390  3.34874e-17
       4577.4869  3.20255e-17
       4580.5348  3.19986e-17
       4583.5826  3.05978e-17
       4586.6305  3.05111e-17
       4589.6784  3.25922e-17
       4592.7263  3.18058e-17
       4595.7742  3.20777e-17
       4598.8221  3.44996e-17
       4601.8700  3.04256e-17
       4604.9179  3.06567e-17
       4607.9657  3.28659e-17
       4611.0136  3.25492e-17
       4614.0615  3.09239e-17
       4617.1094  3.04404e-17
       4620.1573  3.23634e-17
       4623.2052  3.12348e-17
       4626.2531  3.00197e-17
       4629.3010  3.03143e-17
       4632.3488  2.92926e-17
       4635.3967  2.94438e-17
       4638.4446  3.06425e-17
       4641.4925  3.00641e-17
       4644.5404  3.05232e-17
       4647.5883  2.75341e-17
       4650.6362  2.87431e-17
       4653.6841  2.59354e-17
       4656.7319  2.75268e-17
       4659.7798  2.68638e-17
       4662.8277  2.66128e-17
       4665.8756  2.53941e-17
       4668.9235  2.54443e-17
       4671.9714  2.64933e-17
       4675.0193  2.55741e-17
       4678.0671  2.54141e-17
       4681.1150  2.54678e-17
       4684.1629  2.62910e-17
       4687.2108  2.76916e-17
       4690.2587  2.70500e-17
       4693.3066  2.61711e-17
       4696.3545  2.61808e-17
       4699.4024  2.69476e-17
       4702.4502  2.93870e-17
       4705.4981  2.97611e-17
       4708.5460  2.69328e-17
       4711.5939  2.93807e-17
       4714.6418  3.05368e-17
       4717.6897  2.85613e-17
       4720.7376  3.06303e-17
       4723.7855  3.17318e-17
       4726.8333  2.97378e-17
       4729.8812  3.02196e-17
       4732.9291  2.82057e-17
       4735.9770  2.71837e-17
       4739.0249  2.93598e-17
       4742.0728  3.25650e-17
       4745.1207  3.25457e-17
       4748.1686  3.34067e-17
       4751.2164  3.22299e-17
       4754.2643  3.13085e-17
       4757.3122  3.11873e-17
       4760.3601  2.95027e-17
       4763.4080  2.93816e-17
       4766.4554  2.57386e-17
       4769.5033  2.63691e-17
       4772.5512  2.60981e-17
       4775.5991  2.74318e-17
       4778.6469  2.96408e-17
       4781.6948  3.06337e-17
       4784.7427  3.15321e-17
       4787.7906  3.11946e-17
       4790.8385  3.17260e-17
       4793.8864  3.25579e-17
       4796.9343  3.11572e-17
       4799.9822  3.22108e-17
       4803.0300  3.33417e-17
       4806.0779  3.15339e-17
       4809.1258  3.21565e-17
       4812.1737  3.16544e-17
       4815.2216  3.13333e-17
       4818.2695  3.05788e-17
       4821.3174  3.20295e-17
       4824.3653  3.35024e-17
       4827.4131  3.26348e-17
       4830.4610  3.27140e-17
       4833.5089  3.29139e-17
       4836.5568  3.10428e-17
       4839.6047  3.04376e-17
       4842.6526  3.20058e-17
       4845.7005  3.18556e-17
       4848.7484  3.30966e-17
       4851.7962  3.26524e-17
       4854.8441  3.04522e-17
       4857.8920  3.19034e-17
       4860.9399  3.31288e-17
       4863.9878  3.19632e-17
       4867.0357  3.12013e-17
       4870.0836  3.13508e-17
       4873.1315  3.37446e-17
       4876.1793  3.13824e-17
       4879.2272  3.11200e-17
       4882.2751  3.20817e-17
       4885.3230  3.18563e-17
       4888.3709  3.18591e-17
       4891.4188  3.19458e-17
       4894.4667  3.18085e-17
       4897.5146  3.19076e-17
       4900.5624  3.07801e-17
       4903.6103  3.05890e-17
       4906.6582  3.17961e-17
       4909.7061  3.04342e-17
       4912.7540  3.20246e-17
       4915.8019  3.04559e-17
       4918.8498  2.82125e-17
       4921.8976  2.85380e-17
       4924.9455  2.94946e-17
       4927.9934  2.84298e-17
       4931.0413  2.80534e-17
       4934.0892  3.00981e-17
       4937.1371  2.92475e-17
       4940.1850  2.79997e-17
       4943.2329  2.99491e-17
       4946.2807  3.13785e-17
       4949.3286  2.89549e-17
       4952.3765  3.00160e-17
       4955.4244  2.93845e-17
       4958.4723  2.82320e-17
       4961.5202  2.78858e-17
       4964.5681  2.70800e-17
       4967.6160  2.77870e-17
       4970.6638  2.83776e-17
       4973.7117  2.64104e-17
       4976.7596  2.77850e-17
       4979.8075  2.58745e-17
       4982.8554  2.72867e-17
       4985.9033  2.91230e-17
       4988.9512  2.93917e-17
       4991.9991  2.96688e-17
       4995.0469  2.97144e-17
       4998.0948  2.85964e-17
       5001.1427  2.86582e-17
       5004.1906  2.71545e-17
       5007.2385  2.90729e-17
       5010.2864  2.63556e-17
       5013.3343  2.74821e-17
       5016.3822  2.51716e-17
       5019.4300  2.38150e-17
       5022.4779  2.39521e-17
       5025.5253  2.52994e-17
       5028.5732  2.70111e-17
       5031.6211  2.51478e-17
       5034.6690  2.61976e-17
       5037.7169  2.46867e-17
       5040.7648  2.33114e-17
       5043.8127  2.47271e-17
       5046.8605  2.33856e-17
       5049.9084  2.39681e-17
       5052.9563  2.43559e-17
       5056.0042  2.38071e-17
       5059.0521  2.41670e-17
       5062.1000  2.56646e-17
       5065.1479  2.55441e-17
       5068.1958  2.63175e-17
       5071.2436  2.70416e-17
       5074.2915  2.67420e-17
       5077.3394  2.59254e-17
       5080.3873  2.63387e-17
       5083.4352  2.73156e-17
       5086.4831  2.75075e-17
       5089.5310  2.73819e-17
       5092.5789  2.70555e-17
       5095.6267  2.69905e-17
       5098.6746  2.76175e-17
       5101.7225  2.70592e-17
       5104.7704  2.81185e-17
       5107.8183  2.70844e-17
       5110.8662  2.70313e-17
       5113.9141  2.98806e-17
       5116.9620  2.99984e-17
       5120.0098  2.72606e-17
       5123.0577  2.58760e-17
       5126.1056  2.52128e-17
       5129.1535  2.62221e-17
       5132.2014  2.70063e-17
       5135.2493  2.69143e-17
       5138.2972  2.75150e-17
       5141.3451  2.73752e-17
       5144.3929  2.65876e-17
       5147.4408  2.45812e-17
       5150.4887  2.55320e-17
       5153.5366  2.76776e-17
       5156.5845  2.28480e-17
       5159.6324  2.38472e-17
       5162.6803  2.36018e-17
       5165.7282  2.29310e-17
       5168.7760  2.48844e-17
       5171.8239  2.58171e-17
       5174.8718  2.75534e-17
       5177.9197  2.92703e-17
       5180.9676  2.82778e-17
       5184.0155  2.77560e-17
       5187.0634  2.74565e-17
       5190.1112  2.88349e-17
       5193.1591  2.87575e-17
       5196.2070  2.93228e-17
       5199.2549  3.02650e-17
       5202.3028  3.01306e-17
       5205.3507  2.93535e-17
       5208.3986  2.90310e-17
       5211.4465  2.95283e-17
       5214.4943  3.00139e-17
       5217.5422  2.83473e-17
       5220.5901  2.66552e-17
       5223.6380  2.79912e-17
       5226.6859  2.83652e-17
       5229.7338  2.63676e-17
       5232.7817  2.52198e-17
       5235.8296  2.80326e-17
       5238.8774  2.93581e-17
       5241.9253  2.86976e-17
       5244.9732  2.82319e-17
       5248.0211  2.90932e-17
       5251.0690  3.01368e-17
       5254.1169  2.88664e-17
       5257.1648  2.74559e-17
       5260.2127  2.69107e-17
       5263.2605  2.45583e-17
       5266.3084  2.59304e-17
       5269.3563  2.37273e-17
       5272.4042  2.38075e-17
       5275.4521  2.54774e-17
       5278.5000  2.52019e-17
       5281.5479  2.67952e-17
       5284.5953  2.78858e-17
       5287.6432  2.60914e-17
       5290.6910  2.56089e-17
       5293.7389  2.67872e-17
       5296.7868  2.24044e-17
       5299.8347  2.38033e-17
       5302.8826  2.31226e-17
       5305.9305  2.38874e-17
       5308.9784  2.57960e-17
       5312.0263  2.65923e-17
       5315.0741  2.71824e-17
       5318.1220  2.65991e-17
       5321.1699  2.58318e-17
       5324.2178  2.49270e-17
       5327.2657  2.34657e-17
       5330.3136  2.23821e-17
       5333.3615  2.26917e-17
       5336.4094  2.38255e-17
       5339.4572  2.52564e-17
       5342.5051  2.47999e-17
       5345.5530  2.52342e-17
       5348.6009  2.50959e-17
       5351.6488  2.60600e-17
       5354.6967  2.49203e-17
       5357.7446  2.60835e-17
       5360.7925  2.69378e-17
       5363.8403  2.53529e-17
       5366.8882  2.60484e-17
       5369.9361  2.57413e-17
       5372.9840  2.56581e-17
       5376.0319  2.39374e-17
       5379.0798  2.37379e-17
       5382.1277  2.47157e-17
       5385.1756  2.52750e-17
       5388.2234  2.47444e-17
       5391.2713  2.46908e-17
       5394.3192  2.47637e-17
       5397.3671  2.54674e-17
       5400.4150  2.53457e-17
       5403.4629  2.42894e-17
       5406.5108  2.35302e-17
       5409.5587  2.36809e-17
       5412.6065  2.33618e-17
       5415.6544  2.37518e-17
       5418.7023  2.32732e-17
       5421.7502  2.36724e-17
       5424.7981  2.37037e-17
       5427.8460  2.38366e-17
       5430.8939  2.25107e-17
       5433.9417  2.20370e-17
       5436.9896  2.28510e-17
       5440.0375  2.20327e-17
       5443.0854  2.14991e-17
       5446.1333  2.29819e-17
       5449.1812  2.37046e-17
       5452.2291  2.55548e-17
       5455.2770  2.54709e-17
       5458.3248  2.37196e-17
       5461.3727  2.30448e-17
       5464.4206  2.45546e-17
       5467.4685  2.44097e-17
       5470.5164  2.20726e-17
       5473.5643  2.43032e-17
       5476.6122  2.38546e-17
       5479.6601  2.41991e-17
       5482.7079  2.24413e-17
       5485.7558  2.30983e-17
       5488.8037  2.37836e-17
       5491.8516  2.32135e-17
       5494.8995  2.36148e-17
       5497.9474  2.17952e-17
       5500.9953  2.31820e-17
       5504.0432  2.40120e-17
       5507.0910  2.30160e-17
       5510.1389  2.24441e-17
       5513.1868  2.23326e-17
       5516.2347  2.28404e-17
       5519.2826  2.26600e-17
       5522.3305  2.24268e-17
       5525.3784  2.11788e-17
       5528.4263  2.08379e-17
       5531.4741  2.05872e-17
       5534.5220  2.13007e-17
       5537.5699  2.15626e-17
       5540.6178  1.99959e-17
       5543.6657  1.97641e-17
       5546.7131  2.00674e-17
       5549.7610  2.08048e-17
       5552.8089  2.02828e-17
       5555.8568  1.96587e-17
       5558.9046  2.21611e-17
       5561.9525  2.44804e-17
       5565.0004  2.35090e-17
       5568.0483  2.23263e-17
       5571.0962  2.58244e-17
       5574.1441  2.47949e-17
       5577.1920  2.39455e-17
       5580.2399  2.43251e-17
       5583.2877  2.29872e-17
       5586.3356  2.15834e-17
       5589.3835  2.26527e-17
       5592.4314  2.18720e-17
       5595.4793  2.40209e-17
       5598.5272  2.34464e-17
       5601.5751  2.44440e-17
       5604.6230  2.35466e-17
       5607.6708  2.39715e-17
       5610.7187  2.52345e-17
       5613.7666  2.45909e-17
       5616.8145  2.43375e-17
       5619.8624  2.29023e-17
       5622.9103  2.26048e-17
       5625.9582  2.32299e-17
       5629.0061  2.27827e-17
       5632.0539  2.25158e-17
       5635.1018  2.39899e-17
       5638.1497  2.38808e-17
       5641.1976  2.31529e-17
       5644.2455  2.58011e-17
       5647.2934  2.49436e-17
       5650.3413  2.47168e-17
       5653.3892  2.32428e-17
       5656.4370  2.25991e-17
       5659.4849  2.42897e-17
       5662.5328  2.35452e-17
       5665.5807  2.15909e-17
       5668.6286  2.04335e-17
       5671.6765  2.08665e-17
       5674.7244  2.31075e-17
       5677.7722  2.44585e-17
       5680.8201  2.42726e-17
       5683.8680  2.25984e-17
       5686.9159  2.21754e-17
       5689.9638  2.47289e-17
       5693.0117  2.36462e-17
       5696.0596  2.33840e-17
       5699.1075  2.44018e-17
       5702.1553  2.40357e-17
       5705.2032  2.34371e-17
       5708.2511  2.34685e-17
       5711.2990  2.43153e-17
       5714.3469  2.47567e-17
       5717.3948  2.41058e-17
       5720.4427  2.33518e-17
       5723.4906  2.41686e-17
       5726.5384  2.54473e-17
       5729.5863  2.42891e-17
       5732.6342  2.29348e-17
       5735.6821  2.39138e-17
       5738.7300  2.49054e-17
       5741.7779  2.47487e-17
       5744.8258  2.44605e-17
       5747.8737  2.55121e-17
       5750.9215  2.50213e-17
       5753.9694  2.32114e-17
       5757.0173  2.39348e-17
       5760.0652  2.36326e-17
       5763.1131  2.48810e-17
       5766.1610  2.32504e-17
       5769.2089  2.22396e-17
       5772.2568  2.31538e-17
       5775.3046  2.33140e-17
       5778.3525  2.33045e-17
       5781.4004  2.31934e-17
       5784.4483  2.38398e-17
       5787.4962  2.24393e-17
       5790.5441  2.22319e-17
       5793.5920  2.21904e-17
       5796.6399  2.05470e-17
       5799.6877  2.00758e-17
       5802.7356  1.98328e-17
       5805.7830  2.05771e-17
       5808.8309  2.00405e-17
       5811.8788  2.06459e-17
       5814.9267  2.10560e-17
       5817.9746  2.11476e-17
       5821.0225  2.17641e-17
       5824.0704  2.21715e-17
       5827.1182  2.23014e-17
       5830.1661  2.20896e-17
       5833.2140  2.21436e-17
       5836.2619  2.22852e-17
       5839.3098  2.26585e-17
       5842.3577  2.19394e-17
       5845.4056  2.12515e-17
       5848.4535  2.34556e-17
       5851.5013  2.32460e-17
       5854.5492  2.21340e-17
       5857.5971  2.22382e-17
       5860.6450  2.25133e-17
       5863.6929  2.18625e-17
       5866.7408  2.17532e-17
       5869.7887  2.18254e-17
       5872.8366  2.13628e-17
       5875.8844  2.21737e-17
       5878.9323  2.04841e-17
       5881.9802  2.00367e-17
       5885.0281  2.12398e-17
       5888.0760  1.95070e-17
       5891.1239  1.85794e-17
       5894.1718  1.88004e-17
       5897.2197  1.80794e-17
       5900.2675  1.97012e-17
       5903.3154  2.12381e-17
       5906.3633  2.22032e-17
       5909.4112  2.29131e-17
       5912.4591  2.22615e-17
       5915.5070  2.10636e-17
       5918.5549  2.20498e-17
       5921.6028  2.20248e-17
       5924.6506  2.12519e-17
       5927.6985  2.17347e-17
       5930.7464  2.22079e-17
       5933.7943  2.22808e-17
       5936.8422  2.18812e-17
       5939.8901  2.05513e-17
       5942.9380  2.03863e-17
       5945.9858  2.02497e-17
       5949.0337  2.08502e-17
       5952.0816  2.14313e-17
       5955.1295  2.02997e-17
       5958.1774  1.89797e-17
       5961.2253  2.10424e-17
       5964.2732  1.86805e-17
       5967.3211  1.89316e-17
       5970.3689  2.09095e-17
       5973.4168  2.10412e-17
       5976.4647  2.04389e-17
       5979.5126  2.08541e-17
       5982.5605  2.04468e-17
       5985.6084  2.05318e-17
       5988.6563  2.05524e-17
       5991.7042  2.01135e-17
       5994.7520  1.96521e-17
       5997.7999  2.02161e-17
       6000.8478  1.91155e-17
       6003.8957  1.77626e-17
       6006.9436  1.69708e-17
       6009.9915  1.67202e-17
       6013.0394  1.59042e-17
       6016.0873  1.66004e-17
       6019.1351  1.91679e-17
       6022.1830  1.96007e-17
       6025.2309  1.91246e-17
       6028.2788  1.99250e-17
       6031.3267  2.06268e-17
       6034.3746  2.07681e-17
       6037.4225  2.03235e-17
       6040.4704  2.14259e-17
       6043.5182  2.24668e-17
       6046.5661  2.09949e-17
       6049.6140  2.06161e-17
       6052.6619  2.08810e-17
       6055.7098  2.03790e-17
       6058.7577  2.00381e-17
       6061.8056  2.07724e-17
       6064.8530  2.19975e-17
       6067.9009  2.14460e-17
       6070.9487  2.05980e-17
       6073.9966  1.95596e-17
       6077.0445  1.98103e-17
       6080.0924  2.14714e-17
       6083.1403  2.12451e-17
       6086.1882  2.06739e-17
       6089.2361  2.18987e-17
       6092.2840  2.14022e-17
       6095.3318  2.02679e-17
       6098.3797  1.93037e-17
       6101.4276  1.92644e-17
       6104.4755  2.00416e-17
       6107.5234  2.00662e-17
       6110.5713  2.02577e-17
       6113.6192  1.94579e-17
       6116.6671  1.97287e-17
       6119.7149  2.09067e-17
       6122.7628  2.08217e-17
       6125.8107  2.11686e-17
       6128.8586  2.21835e-17
       6131.9065  2.24017e-17
       6134.9544  2.13067e-17
       6138.0023  2.16352e-17
       6141.0502  2.14239e-17
       6144.0980  2.16200e-17
       6147.1459  2.25439e-17
       6150.1938  2.05177e-17
       6153.2417  2.04296e-17
       6156.2896  1.87598e-17
       6159.3375  1.73820e-17
       6162.3854  1.86978e-17
       6165.4333  2.02708e-17
       6168.4811  1.99101e-17
       6171.5290  2.06291e-17
       6174.5769  2.12857e-17
       6177.6248  2.18168e-17
       6180.6727  2.24051e-17
       6183.7206  2.30279e-17
       6186.7685  2.22370e-17
       6189.8163  2.09369e-17
       6192.8642  2.12176e-17
       6195.9121  2.25031e-17
       6198.9600  2.25985e-17
       6202.0079  2.27785e-17
       6205.0558  2.21871e-17
       6208.1037  2.18356e-17
       6211.1516  2.10130e-17
       6214.1994  2.16067e-17
       6217.2473  2.28929e-17
       6220.2952  2.29579e-17
       6223.3431  2.20671e-17
       6226.3910  2.14204e-17
       6229.4389  2.12662e-17
       6232.4868  1.98846e-17
       6235.5347  2.04093e-17
       6238.5825  2.09235e-17
       6241.6304  1.98489e-17
       6244.6783  1.95325e-17
       6247.7262  1.96793e-17
       6250.7741  1.93347e-17
       6253.8220  1.94378e-17
       6256.8699  1.92408e-17
       6259.9178  1.98198e-17
       6262.9656  2.04304e-17
       6266.0135  2.03769e-17
       6269.0614  2.01626e-17
       6272.1093  2.04161e-17
       6275.1572  1.97076e-17
       6278.2051  1.95812e-17
       6281.2530  2.09224e-17
       6284.3009  2.04126e-17
       6287.3487  1.98519e-17
       6290.3966  2.03676e-17
       6293.4445  1.83307e-17
       6296.4924  1.82072e-17
       6299.5403  1.90804e-17
       6302.5882  1.87330e-17
       6305.6361  2.01187e-17
       6308.6840  2.13220e-17
       6311.7318  1.94229e-17
       6314.7797  2.07429e-17
       6317.8276  2.08730e-17
       6320.8755  2.02509e-17
       6323.9234  2.01572e-17
       6326.9708  2.02303e-17
       6330.0187  1.97638e-17
       6333.0666  1.99675e-17
       6336.1145  1.90061e-17
       6339.1623  1.85775e-17
       6342.2102  1.84960e-17
       6345.2581  1.90292e-17
       6348.3060  1.90072e-17
       6351.3539  1.85570e-17
       6354.4018  1.84162e-17
       6357.4497  1.95184e-17
       6360.4976  1.98856e-17
       6363.5454  1.91501e-17
       6366.5933  1.89641e-17
       6369.6412  1.93307e-17
       6372.6891  1.91550e-17
       6375.7370  1.80591e-17
       6378.7849  1.88181e-17
       6381.8328  1.93183e-17
       6384.8807  1.89464e-17
       6387.9285  1.88153e-17
       6390.9764  1.95618e-17
       6394.0243  1.80983e-17
       6397.0722  1.68825e-17
       6400.1201  1.88793e-17
       6403.1680  1.90226e-17
       6406.2159  1.88447e-17
       6409.2638  1.89542e-17
       6412.3116  1.74348e-17
       6415.3595  1.75898e-17
       6418.4074  1.84705e-17
       6421.4553  1.87279e-17
       6424.5032  1.90861e-17
       6427.5511  1.97095e-17
       6430.5990  1.95711e-17
       6433.6469  1.84739e-17
       6436.6947  1.91419e-17
       6439.7426  1.90326e-17
       6442.7905  1.88070e-17
       6445.8384  1.92337e-17
       6448.8863  1.93603e-17
       6451.9342  1.83754e-17
       6454.9821  1.72627e-17
       6458.0299  1.81754e-17
       6461.0778  1.88232e-17
       6464.1257  1.86501e-17
       6467.1736  1.90669e-17
       6470.2215  1.89105e-17
       6473.2694  1.91768e-17
       6476.3173  1.93201e-17
       6479.3652  1.98156e-17
       6482.4130  1.88759e-17
       6485.4609  1.76150e-17
       6488.5088  1.83979e-17
       6491.5567  2.02816e-17
       6494.6046  1.95800e-17
       6497.6525  1.92820e-17
       6500.7004  1.86331e-17
       6503.7483  1.86409e-17
       6506.7961  1.81355e-17
       6509.8440  1.77809e-17
       6512.8919  1.87421e-17
       6515.9398  1.87362e-17
       6518.9877  1.91032e-17
       6522.0356  2.04200e-17
       6525.0835  1.96445e-17
       6528.1314  1.83549e-17
       6531.1792  1.85431e-17
       6534.2271  1.82468e-17
       6537.2750  1.89192e-17
       6540.3229  1.86105e-17
       6543.3708  1.92489e-17
       6546.4187  1.92155e-17
       6549.4666  1.83595e-17
       6552.5145  1.79951e-17
       6555.5623  1.75564e-17
       6558.6102  1.83076e-17
       6561.6581  1.76193e-17
       6564.7060  1.74105e-17
       6567.7539  1.81485e-17
       6570.8018  1.81241e-17
       6573.8497  1.78959e-17
       6576.8976  1.83336e-17
       6579.9454  1.73971e-17
       6582.9933  1.72428e-17
       6586.0407  1.70994e-17
       6589.0886  1.58612e-17
       6592.1365  1.48986e-17
       6595.1844  1.62094e-17
       6598.2323  1.60184e-17
       6601.2802  1.69372e-17
       6604.3281  1.82393e-17
       6607.3759  1.78885e-17
       6610.4238  1.71223e-17
       6613.4717  1.54534e-17
       6616.5196  1.61670e-17
       6619.5675  1.69579e-17
       6622.6154  1.77420e-17
       6625.6633  1.78290e-17
       6628.7112  1.81054e-17
       6631.7590  1.97638e-17
       6634.8069  1.85004e-17
       6637.8548  1.86355e-17
       6640.9027  1.96876e-17
       6643.9506  1.95633e-17
       6646.9985  1.89506e-17
       6650.0464  1.87154e-17
       6653.0943  1.84603e-17
       6656.1421  1.75481e-17
       6659.1900  1.74745e-17
       6662.2379  1.69670e-17
       6665.2858  1.65919e-17
       6668.3337  1.71825e-17
       6671.3816  1.68314e-17
       6674.4295  1.70508e-17
       6677.4774  1.75023e-17
       6680.5252  1.77431e-17
       6683.5731  1.70007e-17
       6686.6210  1.57828e-17
       6689.6689  1.66438e-17
       6692.7168  1.79467e-17
       6695.7647  1.73905e-17
       6698.8126  1.72763e-17
       6701.8604  1.85132e-17
       6704.9083  1.92470e-17
       6707.9562  1.86923e-17
       6711.0041  1.85819e-17
       6714.0520  1.85101e-17
       6717.0999  1.85746e-17
       6720.1478  1.85663e-17
       6723.1957  1.85142e-17
       6726.2435  1.85467e-17
       6729.2914  1.83749e-17
       6732.3393  1.95514e-17
       6735.3872  1.88185e-17
       6738.4351  1.84794e-17
       6741.4830  1.86977e-17
       6744.5309  1.81611e-17
       6747.5788  1.87824e-17
       6750.6266  1.95045e-17
       6753.6745  1.85023e-17
       6756.7224  1.80500e-17
       6759.7703  1.81105e-17
       6762.8182  1.81568e-17
       6765.8661  1.89350e-17
       6768.9140  1.94608e-17
       6771.9619  1.80658e-17
       6775.0097  1.85531e-17
       6778.0576  1.93937e-17
       6781.1055  1.91122e-17
       6784.1534  1.83376e-17
       6787.2013  1.70402e-17
       6790.2492  1.84935e-17
       6793.2971  1.90908e-17
       6796.3450  1.88227e-17
       6799.3928  1.83677e-17
       6802.4407  1.87139e-17
       6805.4886  1.95470e-17
       6808.5365  1.78762e-17
       6811.5844  1.82422e-17
       6814.6323  1.90111e-17
       6817.6802  1.87491e-17
       6820.7281  1.80634e-17
       6823.7759  1.86488e-17
       6826.8238  1.79457e-17
       6829.8717  1.75775e-17
       6832.9196  1.74298e-17
       6835.9675  1.83381e-17
       6839.0154  1.86063e-17
       6842.0633  1.70390e-17
       6845.1107  1.80033e-17
       6848.1586  1.78082e-17
       6851.2064  1.88504e-17
       6854.2543  1.92733e-17
       6857.3022  1.84114e-17
       6860.3501  1.96640e-17
       6863.3980  1.96798e-17
       6866.4459  1.79690e-17
       6869.4938  1.73591e-17
       6872.5417  1.81592e-17
       6875.5895  1.78519e-17
       6878.6374  1.72363e-17
       6881.6853  1.83819e-17
       6884.7332  1.80988e-17
       6887.7811  1.87609e-17
       6890.8290  1.87497e-17
       6893.8769  1.87374e-17
       6896.9248  1.89347e-17
       6899.9726  1.70679e-17
       6903.0205  1.76452e-17
       6906.0684  1.83088e-17
       6909.1163  1.83683e-17
       6912.1642  1.80491e-17
       6915.2121  1.80324e-17
       6918.2600  1.93419e-17
       6921.3079  1.87931e-17
       6924.3557  1.78852e-17
       6927.4036  1.80780e-17
       6930.4515  1.74919e-17
       6933.4994  1.67365e-17
       6936.5473  1.77615e-17
       6939.5952  1.80360e-17
       6942.6431  1.82453e-17
       6945.6909  1.83250e-17
       6948.7388  1.81337e-17
       6951.7867  1.85487e-17
       6954.8346  1.87116e-17
       6957.8825  1.83090e-17
       6960.9304  1.82583e-17
       6963.9783  1.72216e-17
       6967.0262  1.71411e-17
       6970.0740  1.78804e-17
       6973.1219  1.81252e-17
       6976.1698  1.90022e-17
       6979.2177  1.79207e-17
       6982.2656  1.83180e-17
       6985.3135  1.80983e-17
       6988.3614  1.73289e-17
       6991.4093  1.81861e-17
       6994.4571  1.83499e-17
       6997.5050  1.78647e-17
       7000.5529  1.71133e-17
       7003.6008  1.63301e-17
       7006.6487  1.62830e-17
       7009.6966  1.71456e-17
       7012.7445  1.74293e-17
       7015.7924  1.72139e-17
       7018.8402  1.72189e-17
       7021.8881  1.69417e-17
       7024.9360  1.74715e-17
       7027.9839  1.80698e-17
       7031.0318  1.74206e-17
       7034.0797  1.80671e-17
       7037.1276  1.90550e-17
       7040.1755  1.71880e-17
       7043.2233  1.62724e-17
       7046.2712  1.79905e-17
       7049.3191  1.72228e-17
       7052.3670  1.76153e-17
       7055.4149  1.75487e-17
       7058.4628  1.76185e-17
       7061.5107  1.79991e-17
       7064.5586  1.72633e-17
       7067.6064  1.69638e-17
       7070.6543  1.82233e-17
       7073.7022  1.68930e-17
       7076.7501  1.65615e-17
       7079.7980  1.68604e-17
       7082.8459  1.67378e-17
       7085.8938  1.66931e-17
       7088.9417  1.63513e-17
       7091.9895  1.50272e-17
       7095.0374  1.44288e-17
       7098.0853  1.51507e-17
       7101.1332  1.65048e-17
       7104.1811  1.64173e-17
       7107.2285  1.58548e-17
       7110.2764  1.61377e-17
       7113.3243  1.53981e-17
       7116.3722  1.38914e-17
       7119.4200  1.26898e-17
       7122.4679  1.30609e-17
       7125.5158  1.52920e-17
       7128.5637  1.62486e-17
       7131.6116  1.61977e-17
       7134.6595  1.71188e-17
       7137.7074  1.81483e-17
       7140.7553  1.75904e-17
       7143.8031  1.76639e-17
       7146.8510  1.73557e-17
       7149.8989  1.81463e-17
       7152.9468  1.75818e-17
       7155.9947  1.63630e-17
       7159.0426  1.62501e-17
       7162.0905  1.76496e-17
       7165.1384  1.83048e-17
       7168.1862  1.72072e-17
       7171.2341  1.71362e-17
       7174.2820  1.76907e-17
       7177.3299  1.74189e-17
       7180.3778  1.90472e-17
       7183.4257  1.76419e-17
       7186.4736  1.62016e-17
       7189.5215  1.71624e-17
       7192.5693  1.71462e-17
       7195.6172  1.62681e-17
       7198.6651  1.69334e-17
       7201.7130  1.57158e-17
       7204.7609  1.72319e-17
       7207.8088  1.78413e-17
       7210.8567  1.76790e-17
       7213.9045  1.69774e-17
       7216.9524  1.55458e-17
       7220.0003  1.75031e-17
       7223.0482  1.58059e-17
       7226.0961  1.57882e-17
       7229.1440  1.70629e-17
       7232.1919  1.63776e-17
       7235.2398  1.70082e-17
       7238.2876  1.68525e-17
       7241.3355  1.61190e-17
       7244.3834  1.66677e-17
       7247.4313  1.62493e-17
       7250.4792  1.52633e-17
       7253.5271  1.60170e-17
       7256.5750  1.73362e-17
       7259.6229  1.68737e-17
       7262.6707  1.65803e-17
       7265.7186  1.77732e-17
       7268.7665  1.88801e-17
       7271.8144  1.74039e-17
       7274.8623  1.68301e-17
       7277.9102  1.65567e-17
       7280.9581  1.71662e-17
       7284.0060  1.72461e-17
       7287.0538  1.56249e-17
       7290.1017  1.55918e-17
       7293.1496  1.68689e-17
       7296.1975  1.68655e-17
       7299.2454  1.81690e-17
       7302.2933  1.92693e-17
       7305.3412  1.81211e-17
       7308.3891  1.72790e-17
       7311.4369  1.84834e-17
       7314.4848  1.84461e-17
       7317.5327  1.74441e-17
       7320.5806  1.73707e-17
       7323.6285  1.80516e-17
       7326.6764  1.77441e-17
       7329.7243  1.76477e-17
       7332.7722  1.82611e-17
       7335.8200  1.74987e-17
       7338.8679  1.73723e-17
       7341.9158  1.78540e-17
       7344.9637  1.68927e-17
       7348.0116  1.79731e-17
       7351.0595  1.72765e-17
       7354.1074  1.63545e-17
       7357.1553  1.65170e-17
       7360.2031  1.68929e-17
       7363.2510  1.69240e-17
       7366.2984  1.60068e-17
       7369.3463  1.67876e-17
       7372.3942  1.66573e-17
       7375.4421  1.65958e-17
       7378.4900  1.73780e-17
       7381.5379  1.68128e-17
       7384.5858  1.55682e-17
       7387.6336  1.71479e-17
       7390.6815  1.73640e-17
       7393.7294  1.74281e-17
       7396.7773  1.76055e-17
       7399.8252  1.63174e-17
       7402.8731  1.82205e-17
       7405.9210  1.73142e-17
       7408.9689  1.64626e-17
       7412.0167  1.65172e-17
       7415.0646  1.65200e-17
       7418.1125  1.69437e-17
       7421.1604  1.71698e-17
       7424.2083  1.79356e-17
       7427.2562  1.80969e-17
       7430.3041  1.69130e-17
       7433.3520  1.70614e-17
       7436.3998  1.83755e-17
       7439.4477  1.61864e-17
       7442.4956  1.61179e-17
       7445.5435  1.78252e-17
       7448.5914  1.82970e-17
       7451.6393  1.74778e-17
       7454.6872  1.70303e-17
       7457.7350  1.78098e-17
       7460.7829  1.78515e-17
       7463.8308  1.73943e-17
       7466.8787  1.68054e-17
       7469.9266  1.69227e-17
       7472.9745  1.64668e-17
       7476.0224  1.51185e-17
       7479.0703  1.43279e-17
       7482.1181  1.52073e-17
       7485.1660  1.50675e-17
       7488.2139  1.46283e-17
       7491.2618  1.57154e-17
       7494.3097  1.62372e-17
       7497.3576  1.65885e-17
       7500.4055  1.70381e-17
       7503.4534  1.64168e-17
       7506.5012  1.52414e-17
       7509.5491  1.68484e-17
       7512.5970  1.65732e-17
       7515.6449  1.70900e-17
       7518.6928  1.65769e-17
       7521.7407  1.54096e-17
       7524.7886  1.69638e-17
       7527.8365  1.67678e-17
       7530.8843  1.53103e-17
       7533.9322  1.55845e-17
       7536.9801  1.70415e-17
       7540.0280  1.65853e-17
       7543.0759  1.65037e-17
       7546.1238  1.62319e-17
       7549.1717  1.64106e-17
       7552.2196  1.74148e-17
       7555.2674  1.79619e-17
       7558.3153  1.72671e-17
       7561.3632  1.63366e-17
       7564.4111  1.57934e-17
       7567.4590  1.62484e-17
       7570.5069  1.67518e-17
       7573.5548  1.75424e-17
       7576.6027  1.73658e-17
       7579.6505  1.51275e-17
       7582.6984  1.63595e-17
       7585.7463  1.68141e-17
       7588.7942  1.76044e-17
       7591.8421  1.80106e-17
       7594.8900  1.86846e-17
       7597.9379  1.99524e-17
       7600.9858  1.89512e-17
       7604.0336  1.70499e-17
       7607.0815  1.64937e-17
       7610.1294  1.90385e-17
       7613.1773  1.66703e-17
       7616.2252  1.78195e-17
       7619.2731  1.63494e-17
       7622.3210  1.62554e-17
       7625.3684  1.79295e-17
       7628.4163  1.79647e-17
       7631.4641  1.54813e-17
       7634.5120  1.86425e-17
       7637.5599  1.91269e-17
       7640.6078  1.82666e-17
       7643.6557  1.74727e-17
       7646.7036  1.70224e-17
       7649.7515  1.64175e-17
       7652.7994  1.54944e-17
       7655.8472  1.62213e-17
       7658.8951  1.62357e-17
       7661.9430  1.47847e-17
       7664.9909  1.47560e-17
       7668.0388  1.53659e-17
       7671.0867  1.60961e-17
       7674.1346  1.71016e-17
       7677.1825  1.68968e-17
       7680.2303  1.65978e-17
       7683.2782  1.63218e-17
       7686.3261  1.56656e-17
       7689.3740  1.63558e-17
       7692.4219  1.54211e-17
       7695.4698  1.56319e-17
       7698.5177  1.69614e-17
       7701.5655  1.65270e-17
       7704.6134  1.60555e-17
       7707.6613  1.72297e-17
       7710.7092  1.61087e-17
       7713.7571  1.57634e-17
       7716.8050  1.85216e-17
       7719.8529  1.68276e-17
       7722.9008  1.55520e-17
       7725.9486  1.54080e-17
       7728.9965  1.54012e-17
       7732.0444  1.61063e-17
       7735.0923  1.70130e-17
       7738.1402  1.60160e-17
       7741.1881  1.58041e-17
       7744.2360  1.66338e-17
       7747.2839  1.70687e-17
       7750.3317  1.62062e-17
       7753.3796  1.63230e-17
       7756.4275  1.71498e-17
       7759.4754  1.48350e-17
       7762.5233  1.52465e-17
       7765.5712  1.71572e-17
       7768.6191  1.60072e-17
       7771.6670  1.31434e-17
       7774.7148  1.27113e-17
       7777.7627  1.26590e-17
       7780.8106  1.36904e-17
       7783.8585  1.46462e-17
       7786.9064  1.39270e-17
       7789.9543  1.46362e-17
       7793.0022  1.48723e-17
       7796.0501  1.46021e-17
       7799.0979  1.60758e-17
       7802.1458  1.69091e-17
       7805.1937  1.57578e-17
       7808.2416  1.60124e-17
       7811.2895  1.63011e-17
       7814.3374  1.72110e-17
       7817.3853  1.67647e-17
       7820.4332  1.50935e-17
       7823.4810  1.58680e-17
       7826.5289  1.79679e-17
       7829.5768  1.60597e-17
       7832.6247  1.54483e-17
       7835.6726  1.50770e-17
       7838.7205  1.35896e-17
       7841.7684  1.44246e-17
       7844.8163  1.50228e-17
       7847.8641  1.38985e-17
       7850.9120  1.33297e-17
       7853.9599  1.50888e-17
       7857.0078  1.62736e-17
       7860.0557  1.46326e-17
       7863.1036  1.46253e-17
       7866.1515  1.56580e-17
       7869.1994  1.48697e-17
       7872.2472  1.52029e-17
       7875.2951  1.69824e-17
       7878.3430  1.65178e-17
       7881.3909  1.49579e-17
       7884.4388  1.52119e-17
       7887.4862  1.51134e-17
       7890.5341  1.46287e-17
       7893.5820  1.51470e-17
       7896.6299  1.35153e-17
       7899.6777  1.44750e-17
       7902.7256  1.41388e-17
       7905.7735  1.47094e-17
       7908.8214  1.60056e-17
       7911.8693  1.48676e-17
       7914.9172  1.53273e-17
       7917.9651  1.65605e-17
       7921.0130  1.58463e-17
       7924.0608  1.38852e-17
       7927.1087  1.43017e-17
       7930.1566  1.49946e-17
       7933.2045  1.64151e-17
       7936.2524  1.51904e-17
       7939.3003  1.33050e-17
       7942.3482  1.34483e-17
       7945.3961  1.38011e-17
       7948.4439  1.31755e-17
       7951.4918  1.40182e-17
       7954.5397  1.41990e-17
       7957.5876  1.37680e-17
       7960.6355  1.36404e-17
       7963.6834  1.36280e-17
       7966.7313  1.46564e-17
       7969.7791  1.48278e-17
       7972.8270  1.35075e-17
       7975.8749  1.44726e-17
       7978.9228  1.66259e-17
       7981.9707  1.42395e-17
       7985.0186  1.40378e-17
       7988.0665  1.42840e-17
       7991.1144  1.45843e-17
       7994.1622  1.38545e-17
       7997.2101  1.25273e-17
       8000.2580  1.52127e-17
       8003.3059  1.52112e-17
       8006.3538  1.43676e-17
       8009.4017  1.44635e-17
       8012.4496  1.44599e-17
       8015.4975  1.42006e-17
       8018.5453  1.51427e-17
       8021.5932  1.33091e-17
       8024.6411  1.27697e-17
       8027.6890  1.52499e-17
       8030.7369  1.51825e-17
       8033.7848  1.33311e-17
       8036.8327  1.50730e-17
       8039.8806  1.49217e-17
       8042.9284  1.33343e-17
       8045.9763  1.40744e-17
       8049.0242  1.48035e-17
       8052.0721  1.52073e-17
       8055.1200  1.51068e-17
       8058.1679  1.47553e-17
       8061.2158  1.52695e-17
       8064.2637  1.40564e-17
       8067.3115  1.38144e-17
       8070.3594  1.28688e-17
       8073.4073  1.43499e-17
       8076.4552  1.56897e-17
       8079.5031  1.46765e-17
       8082.5510  1.37186e-17
       8085.5989  1.45194e-17
       8088.6468  1.38205e-17
       8091.6946  1.35537e-17
       8094.7425  1.40074e-17
       8097.7904  1.37163e-17
       8100.8383  1.44848e-17
       8103.8862  1.44704e-17
       8106.9341  1.33554e-17
       8109.9820  1.29837e-17
       8113.0299  1.45229e-17
       8116.0777  1.55375e-17
       8119.1256  1.28741e-17
       8122.1735  1.48627e-17
       8125.2214  1.47758e-17
       8128.2693  1.29923e-17
       8131.3172  1.42588e-17
       8134.3651  1.48163e-17
       8137.4130  1.42143e-17
       8140.4608  1.43468e-17
       8143.5087  1.49906e-17
       8146.5561  1.47848e-17
       8149.6040  1.39005e-17
       8152.6519  1.44520e-17
       8155.6998  1.45317e-17
       8158.7477  1.42999e-17
       8161.7956  1.36855e-17
       8164.8435  1.35532e-17
       8167.8913  1.37168e-17
       8170.9392  1.38637e-17
       8173.9871  1.34544e-17
       8177.0350  1.39882e-17
       8180.0829  1.43605e-17
       8183.1308  1.30682e-17
       8186.1787  1.26066e-17
       8189.2266  1.28135e-17
       8192.2749  1.32535e-17
       8195.3228  1.28846e-17
       8198.3707  1.29550e-17
       8201.4186  1.39732e-17
       8204.4665  1.29740e-17
       8207.5144  1.30776e-17
       8210.5623  1.39727e-17
       8213.6101  1.44086e-17
       8216.6580  1.37680e-17
       8219.7059  1.29708e-17
       8222.7538  1.30656e-17
       8225.8017  1.29460e-17
       8228.8496  1.27987e-17
       8231.8975  1.30602e-17
       8234.9453  1.22865e-17
       8237.9932  1.33541e-17
       8241.0411  1.43035e-17
       8244.0890  1.39895e-17
       8247.1369  1.43886e-17
       8250.1848  1.51741e-17
       8253.2327  1.28973e-17
       8256.2806  1.24094e-17
       8259.3284  1.29027e-17
       8262.3763  1.34761e-17
       8265.4242  1.47665e-17
       8268.4721  1.34456e-17
       8271.5200  1.32694e-17
       8274.5679  1.38992e-17
       8277.6148  1.40638e-17
       8280.6627  1.39230e-17
       8283.7106  1.43004e-17
       8286.7585  1.44749e-17
       8289.8063  1.35187e-17
       8292.8542  1.35640e-17
       8295.9021  1.32306e-17
       8298.9500  1.24333e-17
       8301.9979  1.31105e-17
       8305.0458  1.18375e-17
       8308.0937  1.28516e-17
       8311.1416  1.44565e-17
       8314.1894  1.45026e-17
       8317.2373  1.38788e-17
       8320.2852  1.26342e-17
       8323.3331  1.24966e-17
       8326.3810  1.34498e-17
       8329.4289  1.24720e-17
       8332.4768  1.14910e-17
       8335.5247  1.30659e-17
       8338.5725  1.38996e-17
       8341.6204  1.28577e-17
       8344.6683  1.30679e-17
       8347.7162  1.33043e-17
       8350.7641  1.29977e-17
       8353.8120  1.22226e-17
       8356.8599  1.40657e-17
       8359.9078  1.47686e-17
       8362.9556  1.34022e-17
       8366.0035  1.34548e-17
       8369.0514  1.48615e-17
       8372.0993  1.36701e-17
       8375.1472  1.20897e-17
       8378.1951  1.30106e-17
       8381.2430  1.47838e-17
       8384.2909  1.25830e-17
       8387.3387  1.22295e-17
       8390.3866  1.33611e-17
       8393.4345  1.36225e-17
       8396.4824  1.52553e-17
       8399.5303  1.50947e-17
       8402.5782  1.37444e-17
       8405.6261  1.35653e-17
       8408.6740  1.43031e-17
       8411.7218  1.25896e-17
       8414.7697  1.18506e-17
       8417.8176  1.35981e-17
       8420.8655  1.37961e-17
       8423.9134  1.65605e-17
       8426.9613  1.56622e-17
       8430.0092  1.07105e-17
       8433.0571  1.11029e-17
       8436.1049  1.03929e-17
       8439.1528  1.15671e-17
       8442.2007  1.18218e-17
       8445.2486  1.08890e-17
       8448.2965  1.09116e-17
       8451.3444  1.11728e-17
       8454.3923  1.31560e-17
       8457.4402  1.46786e-17
       8460.4880  1.40307e-17
       8463.5359  1.28387e-17
       8466.5838  1.18313e-17
       8469.6317  1.16019e-17
       8472.6796  1.23291e-17
       8475.7275  1.28974e-17
       8478.7754  1.20347e-17
       8481.8232  1.34696e-17
       8484.8711  1.28063e-17
       8487.9190  1.34580e-17
       8490.9669  1.34413e-17
       8494.0148  1.25238e-17
       8497.0627  1.32777e-17
       8500.1106  1.32403e-17
       8503.1585  1.25737e-17
       8506.2063  1.25544e-17
       8509.2542  1.25989e-17
       8512.3021  1.32587e-17
       8515.3500  1.42485e-17
       8518.3979  1.30974e-17
       8521.4458  1.21408e-17
       8524.4937  1.30327e-17
       8527.5416  1.31061e-17
       8530.5894  1.33963e-17
       8533.6373  1.32511e-17
       8536.6852  1.28200e-17
       8539.7331  1.23998e-17
       8542.7810  1.22079e-17
       8545.8289  1.19801e-17
       8548.8768  1.13373e-17
       8551.9247  1.21913e-17
       8554.9725  1.19718e-17
       8558.0204  1.14389e-17
       8561.0683  1.30255e-17
       8564.1162  1.29784e-17
       8567.1641  1.21239e-17
       8570.2120  1.20284e-17
       8573.2599  1.22758e-17
       8576.3078  1.32279e-17
       8579.3556  1.36696e-17
       8582.4035  1.29095e-17
       8585.4514  1.28551e-17
       8588.4993  1.35856e-17
       8591.5472  1.41401e-17
       8594.5951  1.45427e-17
       8597.6430  1.36075e-17
       8600.6909  1.25658e-17
       8603.7387  1.21988e-17
       8606.7866  1.21791e-17
       8609.8345  1.20177e-17
       8612.8824  1.27428e-17
       8615.9303  1.33186e-17
       8618.9782  1.35197e-17
       8622.0261  1.40146e-17
       8625.0740  1.48831e-17
       8628.1218  1.19194e-17
       8631.1697  1.22824e-17
       8634.2176  1.38205e-17
       8637.2655  1.13238e-17
       8640.3134  1.16966e-17
       8643.3613  1.39224e-17
       8646.4092  1.39946e-17
       8649.4571  1.24523e-17
       8652.5049  1.13792e-17
       8655.5528  1.18657e-17
       8658.6007  1.29994e-17
       8661.6486  1.16744e-17
       8664.6965  1.07015e-17
       8667.7444  1.17020e-17
       8670.7923  1.25650e-17
       8673.8402  1.11526e-17
       8676.8880  1.11101e-17
       8679.9359  1.28663e-17
       8682.9838  1.22180e-17
       8686.0317  1.18779e-17
       8689.0796  1.10194e-17
       8692.1275  1.19681e-17
       8695.1754  1.33654e-17
       8698.2233  1.27545e-17
       8701.2711  1.26838e-17
       8704.3190  1.18632e-17
       8707.3669  1.13449e-17
       8710.4148  1.27526e-17
       8713.4627  1.21305e-17
       8716.5106  9.75874e-18
       8719.5585  1.10840e-17
       8722.6064  1.25181e-17
       8725.6542  1.20130e-17
       8728.7021  1.27645e-17
       8731.7500  1.25752e-17
       8734.7979  1.05585e-17
       8737.8458  1.17238e-17
       8740.8937  1.20825e-17
       8743.9416  1.12685e-17
       8746.9894  1.10422e-17
       8750.0373  1.13241e-17
       8753.0852  1.19041e-17
       8756.1331  1.16748e-17
       8759.1810  1.10438e-17
       8762.2289  1.16586e-17
       8765.2768  1.14639e-17
       8768.3247  1.22142e-17
       8771.3725  1.21504e-17
       8774.4204  1.24501e-17
       8777.4683  1.17567e-17
       8780.5162  1.27762e-17
       8783.5641  9.81678e-18
       8786.6120  1.08221e-17
       8789.6599  1.22839e-17
       8792.7078  1.28950e-17
       8795.7547  1.25232e-17
       8798.8026  1.23114e-17
       8801.8504  1.24933e-17
       8804.8983  1.22430e-17
       8807.9462  1.22416e-17
       8810.9941  1.24026e-17
       8814.0420  9.88321e-18
       8817.0899  9.69448e-18
       8820.1378  1.15060e-17
       8823.1857  1.42834e-17
       8826.2335  1.73713e-17
       8829.2814  1.33284e-17
       8832.3293  1.24104e-17
       8835.3772  1.12449e-17
       8838.4251  1.16795e-17
       8841.4730  1.07984e-17
       8844.5209  1.10018e-17
       8847.5688  1.18393e-17
       8850.6166  1.24049e-17
       8853.6645  1.27062e-17
       8856.7124  1.08326e-17
       8859.7603  1.04559e-17
       8862.8082  1.16119e-17
       8865.8561  1.10373e-17
       8868.9040  1.06931e-17
       8871.9519  1.01545e-17
       8874.9997  1.17490e-17
       8878.0476  1.04895e-17
       8881.0955  8.98067e-18
       8884.1434  9.41571e-18
       8887.1913  9.73032e-18
       8890.2392  1.17158e-17
       8893.2871  1.20290e-17
       8896.3350  1.05463e-17
       8899.3828  1.04208e-17
       8902.4307  8.48571e-18
       8905.4786  8.54436e-18
       8908.5265  9.36644e-18
       8911.5744  8.18893e-18
       8914.6223  1.05368e-17
       8917.6702  1.24840e-17
       8920.7181  1.05913e-17
       8923.7659  1.04719e-17
       8926.8138  1.12613e-17
       8929.8617  9.38907e-18
       8932.9096  9.46969e-18
       8935.9575  1.09318e-17
       8939.0054  1.19787e-17
       8942.0533  1.03286e-17
       8945.1012  7.86968e-18
       8948.1490  9.06539e-18
       8951.1969  1.30474e-17
       8954.2448  1.45079e-17
       8957.2927  1.31433e-17
       8960.3406  1.25804e-17
       8963.3885  1.27698e-17
       8966.4364  1.41120e-17
       8969.4842  1.35917e-17
       8972.5321  1.00452e-17
       8975.5800  7.89215e-18
       8978.6279  9.49756e-18
       8981.6758  9.91532e-18
       8984.7237  9.04831e-18
       8987.7716  1.00742e-17
       8990.8195  1.08130e-17
       8993.8673  8.68380e-18
       8996.9152  9.42302e-18
       8999.9631  1.20793e-17
       9003.0110  1.11260e-17
       9006.0589  8.46426e-18
       9009.1068  8.53409e-18
       9012.1547  8.55376e-18
       9015.2026  9.50581e-18
       9018.2504  8.93933e-18
       9021.2983  8.19065e-18
       9024.3462  9.00424e-18
       9027.3941  9.08356e-18
       9030.4420  9.24992e-18
       9033.4899  1.03517e-17
       9036.5378  9.98350e-18
       9039.5857  1.07155e-17
       9042.6335  8.81104e-18
       9045.6814  8.06696e-18
       9048.7293  9.19182e-18

